Heavy-quark production in gluon fusion at two loops in QCD

We present the two-loop virtual QCD corrections to the production of heavy quarks in gluon fusion. The results are exact in the limit when all kinematical invariants are large compared to the mass of the heavy quark up to terms suppressed by powers of the heavy-quark mass. Our derivation uses a simple relation between massless and massive QCD scattering amplitudes as well as a direct calculation of the massive amplitude at two loops. The results presented here together with those obtained previously for quark-quark scattering form important parts of the next-to-next-to-leading order QCD corrections to heavy-quark production in hadron-hadron collisions.

==> ggQQ2L.m <==
(*******************************************************************************
 *
 * arXiv:0707.4139v1
 *
 * Heavy-quark production in gluon fusion at two loops in QCD
 *
 * M. Czakon, A. Mitov and S. Moch
 * 
 * This file contains the intereference of the two-loop and the Born amplitudes
 * for the production of heavy quarks in gluon fusion, as given in Eqs. (25)
 * and (27) to (42).
 *
 * Notation:
 *
 * N - number of colors
 * nl - number of light quark families
 * nh - number of heavy quark families
 *
 * x = -t/s
 *
 * lm = Log[m^2/s]
 * ls = Log[s/mu^2]
 * lx = Log[x]
 * ly = Log[1-x]
 * li2 = PolyLog[2,x]
 * li3 = PolyLog[3,x]
 * li4 = PolyLog[4,x]
 * s12 = PolyLog[1,2,x]
 * s13 = PolyLog[1,3,x]
 * s22 = PolyLog[2,2,x]
 *  
 * l2 = Log[2]
 * z3 = Zeta[3]
 *
 ******************************************************************************)

ggQQ2L = -57/(4*N^3) - 1/(ep^2*N^3) - 2/(ep*N^3) - (27*li3)/(2*N^3) + 
     li4/N^3 - (19*lm)/(4*N^3) - (2*lm)/(ep^2*N^3) - (2*lm)/(ep*N^3) - 
     (li3*lm)/N^3 - (9*lm^2)/(4*N^3) - lm^2/(ep^2*N^3) + lm^2/(ep*N^3) - 
     lm^3/(3*N^3) + lm^3/(ep*N^3) - (7*lm^4)/(12*N^3) + (4*ls)/N^3 + 
     (2*ls)/(ep*N^3) + (4*lm*ls)/N^3 + (4*lm*ls)/(ep*N^3) - (2*lm^2*ls)/N^3 + 
     (2*lm^2*ls)/(ep*N^3) - (2*lm^3*ls)/N^3 - (2*ls^2)/N^3 - 
     (4*lm*ls^2)/N^3 - (2*lm^2*ls^2)/N^3 - (27*lx)/(8*N^3) + lx/(2*ep*N^3) + 
     (27*li2*lx)/(2*N^3) + (9*lm*lx)/(4*N^3) + (lm*lx)/(2*ep*N^3) + 
     (li2*lm*lx)/N^3 - (lm^2*lx)/(4*N^3) - (ls*lx)/N^3 - (lm*ls*lx)/N^3 - 
     (43*lx^2)/(8*N^3) + lx^2/(2*ep*N^3) - (li2*lx^2)/(2*N^3) - 
     (lm*lx^2)/N^3 + (lm*lx^2)/(2*ep*N^3) - (lm^2*lx^2)/(4*N^3) - 
     (ls*lx^2)/N^3 - (lm*ls*lx^2)/N^3 + (3*lx^3)/(4*N^3) - 
     (lm*lx^3)/(3*N^3) - (5*lx^4)/(24*N^3) + (21*ly)/(8*N^3) + 
     ly/(2*ep*N^3) + (2*li3*ly)/N^3 + (9*lm*ly)/(4*N^3) + 
     (lm*ly)/(2*ep*N^3) - (lm^2*ly)/(4*N^3) - (ls*ly)/N^3 - (lm*ls*ly)/N^3 + 
     (10*lx*ly)/N^3 - (2*li2*lx*ly)/N^3 + (13*lx^2*ly)/(4*N^3) + 
     (lm*lx^2*ly)/(2*N^3) - (43*ly^2)/(8*N^3) + ly^2/(2*ep*N^3) - 
     (lm*ly^2)/N^3 + (lm*ly^2)/(2*ep*N^3) - (lm^2*ly^2)/(4*N^3) - 
     (ls*ly^2)/N^3 - (lm*ls*ly^2)/N^3 - (7*lx*ly^2)/(2*N^3) - 
     (lx^2*ly^2)/(2*N^3) + (3*ly^3)/(4*N^3) - (lm*ly^3)/(3*N^3) + 
     (lx*ly^3)/(3*N^3) - (5*ly^4)/(24*N^3) + 8447/(216*N) + 4/(ep^3*N) + 
     18/(ep^2*N) + 109/(18*ep*N) - (5*li3)/(6*N) + (2*li3)/(ep*N) + 
     (19*li4)/N + (874*lm)/(27*N) + (4*lm)/(ep^3*N) + (19*lm)/(ep^2*N) - 
     (5*lm)/(18*ep*N) - (3*li3*lm)/N + (181*lm^2)/(9*N) + (3*lm^2)/(ep^2*N) - 
     (26*lm^2)/(3*ep*N) + (7*lm^3)/(3*N) - (13*lm^3)/(3*ep*N) + 
     (11*lm^4)/(4*N) - (43*ls)/(9*N) - (8*ls)/(ep^2*N) - (64*ls)/(3*ep*N) - 
     (4*li3*ls)/N - (61*lm*ls)/(9*N) - (8*lm*ls)/(ep^2*N) - 
     (70*lm*ls)/(3*ep*N) + (10*lm^2*ls)/N - (6*lm^2*ls)/(ep*N) + 
     (26*lm^3*ls)/(3*N) + (14*ls^2)/N + (8*ls^2)/(ep*N) + (16*lm*ls^2)/N + 
     (8*lm*ls^2)/(ep*N) + (6*lm^2*ls^2)/N - (16*ls^3)/(3*N) - 
     (16*lm*ls^3)/(3*N) - (1649*lx)/(72*N) - (5*lx)/(ep^2*N) - 
     (40*lx)/(3*ep*N) + (5*li2*lx)/(6*N) - (2*li2*lx)/(ep*N) - 
     (14*li3*lx)/N - (69*lm*lx)/(4*N) - (4*lm*lx)/(ep^2*N) - 
     (7*lm*lx)/(2*ep*N) + (3*li2*lm*lx)/N + (7*lm^2*lx)/(4*N) + 
     (2*lm^2*lx)/(ep*N) - (2*lm^3*lx)/(3*N) + (23*ls*lx)/N + 
     (10*ls*lx)/(ep*N) + (4*li2*ls*lx)/N + (7*lm*ls*lx)/N + 
     (8*lm*ls*lx)/(ep*N) - (4*lm^2*ls*lx)/N - (10*ls^2*lx)/N - 
     (8*lm*ls^2*lx)/N + (1411*lx^2)/(72*N) - lx^2/(ep^2*N) + 
     (7*lx^2)/(6*ep*N) + (9*li2*lx^2)/(2*N) + (15*lm*lx^2)/(2*N) - 
     (lm*lx^2)/(2*ep*N) + (lm^2*lx^2)/(4*N) - (6*ls*lx^2)/N + 
     (2*ls*lx^2)/(ep*N) + (lm*ls*lx^2)/N - (2*ls^2*lx^2)/N - 
     (43*lx^3)/(12*N) + (5*lx^3)/(3*ep*N) + (lm*lx^3)/N - 
     (10*ls*lx^3)/(3*N) - (31*lx^4)/(24*N) - (455*ly)/(18*N) - 
     (5*ly)/(ep^2*N) - (77*ly)/(6*ep*N) + (10*li3*ly)/N - (15*lm*ly)/N - 
     (4*lm*ly)/(ep^2*N) - (3*lm*ly)/(ep*N) + (3*lm^2*ly)/(2*N) + 
     (2*lm^2*ly)/(ep*N) - (2*lm^3*ly)/(3*N) + (22*ls*ly)/N + 
     (10*ls*ly)/(ep*N) + (6*lm*ls*ly)/N + (8*lm*ls*ly)/(ep*N) - 
     (4*lm^2*ls*ly)/N - (10*ls^2*ly)/N - (8*lm*ls^2*ly)/N + (2*lx*ly)/N + 
     (6*lx*ly)/(ep*N) - (10*li2*lx*ly)/N - (8*lm*lx*ly)/N + 
     (4*lm*lx*ly)/(ep*N) - (2*lm^2*lx*ly)/N - (12*ls*lx*ly)/N - 
     (8*lm*ls*lx*ly)/N - (7*lx^2*ly)/(12*N) - (lm*lx^2*ly)/(2*N) + 
     (lx^3*ly)/(3*N) + (182*ly^2)/(9*N) - ly^2/(ep^2*N) + (5*ly^2)/(3*ep*N) + 
     (13*lm*ly^2)/(2*N) - (7*ls*ly^2)/N + (2*ls*ly^2)/(ep*N) - 
     (2*ls^2*ly^2)/N - (9*lx*ly^2)/(2*N) + (lx*ly^2)/(ep*N) - 
     (2*lm*lx*ly^2)/N - (2*ls*lx*ly^2)/N - (2*lx^2*ly^2)/N - 
     (17*ly^3)/(6*N) + (5*ly^3)/(3*ep*N) + (2*lm*ly^3)/(3*N) - 
     (10*ls*ly^3)/(3*N) - (3*ly^4)/(2*N) - (22813*N)/648 - (4*N)/ep^4 - 
     (113*N)/(3*ep^3) - (466*N)/(9*ep^2) + (1175*N)/(27*ep) + (295*li3*N)/6 + 
     (8*li3*N)/ep - 116*li4*N - (4487*lm*N)/54 - (16*lm*N)/ep^3 - 
     (50*lm*N)/ep^2 + (569*lm*N)/(18*ep) + 6*li3*lm*N - (523*lm^2*N)/9 - 
     (lm^2*N)/ep^2 + (62*lm^2*N)/(3*ep) - 4*lm^3*N + (19*lm^3*N)/(3*ep) - 
     (55*lm^4*N)/12 - (781*ls*N)/27 + (8*ls*N)/ep^3 + (46*ls*N)/ep^2 + 
     (184*ls*N)/(9*ep) - 16*li3*ls*N - (173*lm*ls*N)/9 + (32*lm*ls*N)/ep^2 + 
     (124*lm*ls*N)/(3*ep) - 12*lm^2*ls*N + (2*lm^2*ls*N)/ep - 
     (38*lm^3*ls*N)/3 - (52*ls^2*N)/9 - (8*ls^2*N)/ep^2 - 
     (94*ls^2*N)/(3*ep) - 12*lm*ls^2*N - (32*lm*ls^2*N)/ep - 2*lm^2*ls^2*N + 
     16*ls^3*N + (16*ls^3*N)/(3*ep) + (64*lm*ls^3*N)/3 - (8*ls^4*N)/3 + 
     (9133*lx*N)/216 + (8*lx*N)/ep^3 + (38*lx*N)/ep^2 + (251*lx*N)/(18*ep) - 
     (295*li2*lx*N)/6 - (8*li2*lx*N)/ep + 40*li3*lx*N + (169*lm*lx*N)/4 + 
     (14*lm*lx*N)/ep^2 + (9*lm*lx*N)/(2*ep) - 6*li2*lm*lx*N - 
     (9*lm^2*lx*N)/4 - (7*lm^2*lx*N)/ep + (7*lm^3*lx*N)/3 - (185*ls*lx*N)/9 - 
     (16*ls*lx*N)/ep^2 - (140*ls*lx*N)/(3*ep) + 16*li2*ls*lx*N - 
     9*lm*ls*lx*N - (28*lm*ls*lx*N)/ep + 14*lm^2*ls*lx*N + 32*ls^2*lx*N + 
     (16*ls^2*lx*N)/ep + 28*lm*ls^2*lx*N - (32*ls^3*lx*N)/3 - 
     (191*lx^2*N)/8 - (29*lx^2*N)/ep + 18*li2*lx^2*N - (57*lm*lx^2*N)/4 - 
     (2*lm*lx^2*N)/ep + lm^2*lx^2*N + 58*ls*lx^2*N + 4*lm*ls*lx^2*N + 
     (155*lx^3*N)/12 - (4*lx^3*N)/(3*ep) - lm*lx^3*N + (8*ls*lx^3*N)/3 + 
     (13*lx^4*N)/12 + (545*ly*N)/108 + (8*ly*N)/ep^3 + (33*ly*N)/ep^2 + 
     (29*ly*N)/(18*ep) - 22*li3*ly*N + (57*lm*ly*N)/2 + (10*lm*ly*N)/ep^2 + 
     (3*lm*ly*N)/ep - (3*lm^2*ly*N)/2 - (5*lm^2*ly*N)/ep + (5*lm^3*ly*N)/3 + 
     (4*ls*ly*N)/9 - (16*ls*ly*N)/ep^2 - (110*ls*ly*N)/(3*ep) - 
     6*lm*ls*ly*N - (20*lm*ls*ly*N)/ep + 10*lm^2*ls*ly*N + 22*ls^2*ly*N + 
     (16*ls^2*ly*N)/ep + 20*lm*ls^2*ly*N - (32*ls^3*ly*N)/3 + 
     (34*lx*ly*N)/9 - (24*lx*ly*N)/ep^2 + (28*lx*ly*N)/(3*ep) + 
     22*li2*lx*ly*N + 16*lm*lx*ly*N - (8*lm*lx*ly*N)/ep + 4*lm^2*lx*ly*N - 
     48*ls*lx*ly*N + (48*ls*lx*ly*N)/ep + 16*lm*ls*lx*ly*N - 
     48*ls^2*lx*ly*N - (139*lx^2*ly*N)/4 + (14*lx^2*ly*N)/ep + lm*lx^2*ly*N - 
     28*ls*lx^2*ly*N + (11*lx^3*ly*N)/3 - (361*ly^2*N)/36 + (7*ly^2*N)/ep^2 - 
     (103*ly^2*N)/(3*ep) - 12*lm*ly^2*N - (lm*ly^2*N)/ep + (lm^2*ly^2*N)/2 + 
     65*ls*ly^2*N - (14*ls*ly^2*N)/ep + 2*lm*ls*ly^2*N + 14*ls^2*ly^2*N + 
     (355*lx*ly^2*N)/6 - (4*lx*ly^2*N)/ep + 4*lm*lx*ly^2*N + 8*ls*lx*ly^2*N - 
     (5*lx^2*ly^2*N)/2 - 7*ly^3*N + (19*ly^3*N)/(3*ep) - lm*ly^3*N - 
     (38*ls*ly^3*N)/3 + (7*lx*ly^3*N)/3 - 10*ly^4*N + (1697*N^3)/24 + 
     (12*N^3)/ep^4 + (81*N^3)/ep^3 + (71*N^3)/(3*ep^2) - (2467*N^3)/(18*ep) - 
     (197*li3*N^3)/6 - (4*li3*N^3)/ep + 87*li4*N^3 + (2378*lm*N^3)/27 + 
     (20*lm*N^3)/ep^3 + (51*lm*N^3)/ep^2 - (979*lm*N^3)/(18*ep) + 
     li3*lm*N^3 + (584*lm^2*N^3)/9 - (3*lm^2*N^3)/ep^2 - 
     (58*lm^2*N^3)/(3*ep) + (7*lm^3*N^3)/3 - (11*lm^3*N^3)/(3*ep) + 
     (13*lm^4*N^3)/4 + (83*ls*N^3)/3 - (24*ls*N^3)/ep^3 - (74*ls*N^3)/ep^2 + 
     (70*ls*N^3)/ep + 8*li3*ls*N^3 + (385*lm*ls*N^3)/9 - 
     (40*lm*ls*N^3)/ep^2 - (86*lm*ls*N^3)/(3*ep) + 2*lm^2*ls*N^3 + 
     (6*lm^2*ls*N^3)/ep + (22*lm^3*ls*N^3)/3 - 48*ls^2*N^3 + 
     (24*ls^2*N^3)/ep^2 + (30*ls^2*N^3)/ep - 8*lm*ls^2*N^3 + 
     (40*lm*ls^2*N^3)/ep - 6*lm^2*ls^2*N^3 - (16*ls^3*N^3)/3 - 
     (16*ls^3*N^3)/ep - (80*lm*ls^3*N^3)/3 + 8*ls^4*N^3 - (2293*lx*N^3)/216 - 
     (20*lx*N^3)/ep^3 - (64*lx*N^3)/ep^2 + (338*lx*N^3)/(9*ep) + 
     (197*li2*lx*N^3)/6 + (4*li2*lx*N^3)/ep - 32*li3*lx*N^3 - 
     (167*lm*lx*N^3)/4 - (16*lm*lx*N^3)/ep^2 - (lm*lx*N^3)/(2*ep) - 
     li2*lm*lx*N^3 + (lm^2*lx*N^3)/4 + (8*lm^2*lx*N^3)/ep - 
     (8*lm^3*lx*N^3)/3 - (445*ls*lx*N^3)/9 + (40*ls*lx*N^3)/ep^2 + 
     (164*ls*lx*N^3)/(3*ep) - 8*li2*ls*lx*N^3 + lm*ls*lx*N^3 + 
     (32*lm*ls*lx*N^3)/ep - 16*lm^2*ls*lx*N^3 - 18*ls^2*lx*N^3 - 
     (40*ls^2*lx*N^3)/ep - 32*lm*ls^2*lx*N^3 + (80*ls^3*lx*N^3)/3 + 
     (797*lx^2*N^3)/72 + (10*lx^2*N^3)/ep^2 + (112*lx^2*N^3)/(3*ep) - 
     (23*li2*lx^2*N^3)/2 + 10*lm*lx^2*N^3 + (7*lm*lx^2*N^3)/(2*ep) - 
     (7*lm^2*lx^2*N^3)/4 - 60*ls*lx^2*N^3 - (20*ls*lx^2*N^3)/ep - 
     7*lm*ls*lx^2*N^3 + 20*ls^2*lx^2*N^3 - (75*lx^3*N^3)/4 - 
     (10*lx^3*N^3)/(3*ep) + (lm*lx^3*N^3)/3 + (20*ls*lx^3*N^3)/3 + 
     (13*lx^4*N^3)/24 + (307*ly*N^3)/18 - (12*ly*N^3)/ep^3 - 
     (36*ly*N^3)/ep^2 + (175*ly*N^3)/(6*ep) - 20*li3*ly*N^3 - 21*lm*ly*N^3 - 
     (8*lm*ly*N^3)/ep^2 + (lm*ly*N^3)/ep - (lm^2*ly*N^3)/2 + 
     (4*lm^2*ly*N^3)/ep - (4*lm^3*ly*N^3)/3 - 40*ls*ly*N^3 + 
     (24*ls*ly*N^3)/ep^2 + (28*ls*ly*N^3)/ep - 2*lm*ls*ly*N^3 + 
     (16*lm*ls*ly*N^3)/ep - 8*lm^2*ls*ly*N^3 - 6*ls^2*ly*N^3 - 
     (24*ls^2*ly*N^3)/ep - 16*lm*ls^2*ly*N^3 + 16*ls^3*ly*N^3 - 
     (142*lx*ly*N^3)/9 + (24*lx*ly*N^3)/ep^2 - (46*lx*ly*N^3)/(3*ep) + 
     20*li2*lx*ly*N^3 - 8*lm*lx*ly*N^3 + (4*lm*lx*ly*N^3)/ep - 
     2*lm^2*lx*ly*N^3 + 60*ls*lx*ly*N^3 - (48*ls*lx*ly*N^3)/ep - 
     8*lm*ls*lx*ly*N^3 + 48*ls^2*lx*ly*N^3 + (373*lx^2*ly*N^3)/12 - 
     (17*lx^2*ly*N^3)/ep - (5*lm*lx^2*ly*N^3)/2 + 34*ls*lx^2*ly*N^3 + 
     2*lx^3*ly*N^3 + (5*ly^2*N^3)/18 - (5*ly^2*N^3)/ep^2 + 
     (100*ly^2*N^3)/(3*ep) + (17*lm*ly^2*N^3)/2 - 63*ls*ly^2*N^3 + 
     (10*ls*ly^2*N^3)/ep - 10*ls^2*ly^2*N^3 - (307*lx*ly^2*N^3)/6 + 
     (3*lx*ly^2*N^3)/ep - 2*lm*lx*ly^2*N^3 - 6*ls*lx*ly^2*N^3 + 
     (25*lx^2*ly^2*N^3)/2 + (7*ly^3*N^3)/6 - (17*ly^3*N^3)/(3*ep) + 
     (4*lm*ly^3*N^3)/3 + (34*ls*ly^3*N^3)/3 - (8*lx*ly^3*N^3)/3 + 
     (19*ly^4*N^3)/2 - (39113*N^5)/648 - (8*N^5)/ep^4 - (142*N^5)/(3*ep^3) + 
     (100*N^5)/(9*ep^2) + (2416*N^5)/(27*ep) - 2*li3*N^5 - (6*li3*N^5)/ep + 
     9*li4*N^5 - (3521*lm*N^5)/108 - (8*lm*N^5)/ep^3 - (18*lm*N^5)/ep^2 + 
     (451*lm*N^5)/(18*ep) - 3*li3*lm*N^5 - (887*lm^2*N^5)/36 + 
     (2*lm^2*N^5)/ep^2 + (19*lm^2*N^5)/(3*ep) - (lm^3*N^5)/3 + 
     (2*lm^3*N^5)/(3*ep) - (5*lm^4*N^5)/6 + (55*ls*N^5)/27 + 
     (16*ls*N^5)/ep^3 + (36*ls*N^5)/ep^2 - (640*ls*N^5)/(9*ep) + 
     12*li3*ls*N^5 - (187*lm*ls*N^5)/9 + (16*lm*ls*N^5)/ep^2 + 
     (20*lm*ls*N^5)/(3*ep) + 2*lm^2*ls*N^5 - (4*lm^2*ls*N^5)/ep - 
     (4*lm^3*ls*N^5)/3 + (376*ls^2*N^5)/9 - (16*ls^2*N^5)/ep^2 - 
     (20*ls^2*N^5)/(3*ep) + 8*lm*ls^2*N^5 - (16*lm*ls^2*N^5)/ep + 
     4*lm^2*ls^2*N^5 - (16*ls^3*N^5)/3 + (32*ls^3*N^5)/(3*ep) + 
     (32*lm*ls^3*N^5)/3 - (16*ls^4*N^5)/3 - (97*lx*N^5)/18 + 
     (12*lx*N^5)/ep^3 + (31*lx*N^5)/ep^2 - (116*lx*N^5)/(3*ep) + 
     2*li2*lx*N^5 + (6*li2*lx*N^5)/ep + 6*li3*lx*N^5 + (29*lm*lx*N^5)/2 + 
     (6*lm*lx*N^5)/ep^2 - (lm*lx*N^5)/ep + 3*li2*lm*lx*N^5 + 
     (lm^2*lx*N^5)/2 - (3*lm^2*lx*N^5)/ep + lm^3*lx*N^5 + 48*ls*lx*N^5 - 
     (24*ls*lx*N^5)/ep^2 - (18*ls*lx*N^5)/ep - 12*li2*ls*lx*N^5 + 
     2*lm*ls*lx*N^5 - (12*lm*ls*lx*N^5)/ep + 6*lm^2*ls*lx*N^5 - 
     4*ls^2*lx*N^5 + (24*ls^2*lx*N^5)/ep + 12*lm*ls^2*lx*N^5 - 
     16*ls^3*lx*N^5 - (17*lx^2*N^5)/12 - (9*lx^2*N^5)/ep^2 - 
     (10*lx^2*N^5)/ep - (21*li2*lx^2*N^5)/2 - (9*lm*lx^2*N^5)/4 - 
     (3*lm*lx^2*N^5)/(2*ep) + (3*lm^2*lx^2*N^5)/4 + 9*ls*lx^2*N^5 + 
     (18*ls*lx^2*N^5)/ep + 3*lm*ls*lx^2*N^5 - 18*ls^2*lx^2*N^5 + 
     (26*lx^3*N^5)/3 + (3*lx^3*N^5)/ep - 6*ls*lx^3*N^5 - (lx^4*N^5)/8 + 
     (119*ly*N^5)/216 + (4*ly*N^5)/ep^3 + (8*ly*N^5)/ep^2 - 
     (166*ly*N^5)/(9*ep) + 30*li3*ly*N^5 + (21*lm*ly*N^5)/4 + 
     (2*lm*ly*N^5)/ep^2 - (3*lm*ly*N^5)/(2*ep) + (3*lm^2*ly*N^5)/4 - 
     (lm^2*ly*N^5)/ep + (lm^3*ly*N^5)/3 + (167*ls*ly*N^5)/9 - 
     (8*ls*ly*N^5)/ep^2 - (4*ls*ly*N^5)/(3*ep) + 3*lm*ls*ly*N^5 - 
     (4*lm*ls*ly*N^5)/ep + 2*lm^2*ls*ly*N^5 - 6*ls^2*ly*N^5 + 
     (8*ls^2*ly*N^5)/ep + 4*lm*ls^2*ly*N^5 - (16*ls^3*ly*N^5)/3 - 
     30*li2*lx*ly*N^5 + lx^2*ly*N^5 + (3*lx^2*ly*N^5)/ep + 
     (3*lm*lx^2*ly*N^5)/2 - 6*ls*lx^2*ly*N^5 - 6*lx^3*ly*N^5 - 
     (367*ly^2*N^5)/72 - (ly^2*N^5)/ep^2 - (7*ly^2*N^5)/(6*ep) - 
     2*lm*ly^2*N^5 + (lm*ly^2*N^5)/(2*ep) - (lm^2*ly^2*N^5)/4 + 
     6*ls*ly^2*N^5 + (2*ls*ly^2*N^5)/ep - lm*ls*ly^2*N^5 - 2*ls^2*ly^2*N^5 - 
     (15*lx^2*ly^2*N^5)/2 + (95*ly^3*N^5)/12 - (7*ly^3*N^5)/(3*ep) - 
     (2*lm*ly^3*N^5)/3 + (14*ls*ly^3*N^5)/3 + (53*ly^4*N^5)/24 - 
     (14681*nh)/162 + (232*li3*nh)/3 - (194*lm*nh)/3 + (16*lm*nh)/(3*ep^2) + 
     (136*lm*nh)/(9*ep) - (236*lm^2*nh)/9 + (8*lm^2*nh)/ep - 
     (100*lm^3*nh)/9 - (190*ls*nh)/9 + (16*ls*nh)/(3*ep^2) + 
     (136*ls*nh)/(9*ep) - (256*lm*ls*nh)/9 - (64*lm^2*ls*nh)/3 - 
     (116*ls^2*nh)/9 - (8*ls^2*nh)/ep - (16*lm*ls^2*nh)/3 + (56*ls^3*nh)/9 + 
     (365*lx*nh)/27 - (232*li2*lx*nh)/3 + (58*lm*lx*nh)/9 - 
     (16*lm*lx*nh)/(3*ep) + 4*lm^2*lx*nh - (4*ls*lx*nh)/3 - 
     (16*ls*lx*nh)/(3*ep) + (32*lm*ls*lx*nh)/3 + 8*ls^2*lx*nh + 
     (71*lx^2*nh)/3 - (4*lx^3*nh)/9 - (227*ly*nh)/54 - 32*li3*ly*nh + 
     (61*lm*ly*nh)/9 - (16*lm*ly*nh)/(3*ep) + 4*lm^2*ly*nh - (2*ls*ly*nh)/3 - 
     (16*ls*ly*nh)/(3*ep) + (32*lm*ls*ly*nh)/3 + 8*ls^2*ly*nh - 
     (28*lx*ly*nh)/9 + 32*li2*lx*ly*nh + (8*lm*lx*ly*nh)/3 + 
     (16*ls*lx*ly*nh)/3 - 32*lx^2*ly*nh + (413*ly^2*nh)/18 + (lm*ly^2*nh)/3 + 
     (2*ls*ly^2*nh)/3 + 12*lx*ly^2*nh + 8*lx^2*ly^2*nh - (2*ly^3*nh)/9 + 
     (1013*nh)/(54*N^2) - (56*li3*nh)/N^2 + (265*lm*nh)/(27*N^2) - 
     (8*lm*nh)/(3*ep*N^2) + (43*lm^2*nh)/(9*N^2) - (8*lm^2*nh)/(3*ep*N^2) + 
     (26*lm^3*nh)/(9*N^2) + (2*ls*nh)/(3*N^2) - (8*ls*nh)/(3*ep*N^2) + 
     (20*lm*ls*nh)/(3*N^2) - (8*lm*ls*nh)/(3*ep*N^2) + 
     (20*lm^2*ls*nh)/(3*N^2) + (4*ls^2*nh)/N^2 + (4*lm*ls^2*nh)/N^2 - 
     (7*lx*nh)/(18*N^2) + (56*li2*lx*nh)/N^2 + (lm*lx*nh)/(3*N^2) + 
     (2*ls*lx*nh)/(3*N^2) - (391*lx^2*nh)/(18*N^2) + (lm*lx^2*nh)/(3*N^2) + 
     (2*ls*lx^2*nh)/(3*N^2) + (2*lx^3*nh)/(9*N^2) + (281*ly*nh)/(18*N^2) + 
     (24*li3*ly*nh)/N^2 + (lm*ly*nh)/(3*N^2) + (2*ls*ly*nh)/(3*N^2) + 
     (2*lx*ly*nh)/N^2 - (24*li2*lx*ly*nh)/N^2 + (24*lx^2*ly*nh)/N^2 - 
     (391*ly^2*nh)/(18*N^2) + (lm*ly^2*nh)/(3*N^2) + (2*ls*ly^2*nh)/(3*N^2) - 
     (8*lx*ly^2*nh)/N^2 - (6*lx^2*ly^2*nh)/N^2 + (2*ly^3*nh)/(9*N^2) + 
     (2395*N^2*nh)/18 - (2*N^2*nh)/(3*ep) - (76*li3*N^2*nh)/3 + 
     (3467*lm*N^2*nh)/27 - (16*lm*N^2*nh)/ep^2 - (64*lm*N^2*nh)/(3*ep) + 
     (359*lm^2*N^2*nh)/9 - (16*lm^2*N^2*nh)/(3*ep) + (118*lm^3*N^2*nh)/9 + 
     (574*ls*N^2*nh)/9 - (16*ls*N^2*nh)/ep^2 - (64*ls*N^2*nh)/(3*ep) + 
     (76*lm*ls*N^2*nh)/3 + (56*lm*ls*N^2*nh)/(3*ep) + (52*lm^2*ls*N^2*nh)/3 + 
     (8*ls^2*N^2*nh)/3 + (24*ls^2*N^2*nh)/ep - 12*lm*ls^2*N^2*nh - 
     (56*ls^3*N^2*nh)/3 - (1765*lx*N^2*nh)/54 + (76*li2*lx*N^2*nh)/3 - 
     (193*lm*lx*N^2*nh)/9 + (40*lm*lx*N^2*nh)/(3*ep) - 10*lm^2*lx*N^2*nh - 
     (14*ls*lx*N^2*nh)/3 + (40*ls*lx*N^2*nh)/(3*ep) - 
     (80*lm*ls*lx*N^2*nh)/3 - 20*ls^2*lx*N^2*nh + (43*lx^2*N^2*nh)/18 - 
     (4*lm*lx^2*N^2*nh)/3 - (8*ls*lx^2*N^2*nh)/3 + (2*lx^3*N^2*nh)/9 - 
     (385*ly*N^2*nh)/18 + 20*li3*ly*N^2*nh - (41*lm*ly*N^2*nh)/3 + 
     (8*lm*ly*N^2*nh)/ep - 6*lm^2*ly*N^2*nh - (10*ls*ly*N^2*nh)/3 + 
     (8*ls*ly*N^2*nh)/ep - 16*lm*ls*ly*N^2*nh - 12*ls^2*ly*N^2*nh + 
     (10*lx*ly*N^2*nh)/9 - 20*li2*lx*ly*N^2*nh - (8*lm*lx*ly*N^2*nh)/3 - 
     (16*ls*lx*ly*N^2*nh)/3 + 10*lx^2*ly*N^2*nh + (67*ly^2*N^2*nh)/18 - 
     (lm*ly^2*N^2*nh)/3 - (2*ls*ly^2*N^2*nh)/3 - 4*lx*ly^2*N^2*nh - 
     5*lx^2*ly^2*N^2*nh + (4*ly^3*N^2*nh)/9 - (9913*N^4*nh)/162 + 
     (2*N^4*nh)/(3*ep) + 4*li3*N^4*nh - (662*lm*N^4*nh)/9 + 
     (32*lm*N^4*nh)/(3*ep^2) + (80*lm*N^4*nh)/(9*ep) - (166*lm^2*N^4*nh)/9 - 
     (44*lm^3*N^4*nh)/9 - (130*ls*N^4*nh)/3 + (32*ls*N^4*nh)/(3*ep^2) + 
     (80*ls*N^4*nh)/(9*ep) - (32*lm*ls*N^4*nh)/9 - (16*lm*ls*N^4*nh)/ep - 
     (8*lm^2*ls*N^4*nh)/3 + (56*ls^2*N^4*nh)/9 - (16*ls^2*N^4*nh)/ep + 
     (40*lm*ls^2*N^4*nh)/3 + (112*ls^3*N^4*nh)/9 + (176*lx*N^4*nh)/9 - 
     4*li2*lx*N^4*nh + (44*lm*lx*N^4*nh)/3 - (8*lm*lx*N^4*nh)/ep + 
     6*lm^2*lx*N^4*nh + (16*ls*lx*N^4*nh)/3 - (8*ls*lx*N^4*nh)/ep + 
     16*lm*ls*lx*N^4*nh + 12*ls^2*lx*N^4*nh - (13*lx^2*N^4*nh)/3 + 
     lm*lx^2*N^4*nh + 2*ls*lx^2*N^4*nh + (539*ly*N^4*nh)/54 - 
     12*li3*ly*N^4*nh + (59*lm*ly*N^4*nh)/9 - (8*lm*ly*N^4*nh)/(3*ep) + 
     2*lm^2*ly*N^4*nh + (10*ls*ly*N^4*nh)/3 - (8*ls*ly*N^4*nh)/(3*ep) + 
     (16*lm*ls*ly*N^4*nh)/3 + 4*ls^2*ly*N^4*nh + 12*li2*lx*ly*N^4*nh - 
     2*lx^2*ly*N^4*nh - (89*ly^2*N^4*nh)/18 - (lm*ly^2*N^4*nh)/3 - 
     (2*ls*ly^2*N^4*nh)/3 + 3*lx^2*ly^2*N^4*nh - (4*ly^3*N^4*nh)/9 - 
     (8*lm^2*nh^2)/(9*N) - (16*lm*ls*nh^2)/(9*N) - (8*ls^2*nh^2)/(9*N) + 
     (8*lm^2*N*nh^2)/3 + (16*lm*ls*N*nh^2)/3 + (8*ls^2*N*nh^2)/3 - 
     (16*lm^2*N^3*nh^2)/9 - (32*lm*ls*N^3*nh^2)/9 - (16*ls^2*N^3*nh^2)/9 - 
     (593*nl)/162 + (14*nl)/(3*ep^3) + (12*nl)/ep^2 - (635*nl)/(27*ep) + 
     (224*li3*nl)/3 + (103*lm*nl)/27 + (8*lm*nl)/ep^2 - (106*lm*nl)/(9*ep) + 
     (70*lm^2*nl)/9 - (8*lm^2*nl)/(3*ep) + (436*ls*nl)/27 - (4*ls*nl)/ep^2 + 
     (8*ls*nl)/(9*ep) + (140*lm*ls*nl)/9 - (16*lm*ls*nl)/(3*ep) - 
     (32*ls^2*nl)/9 + (4*ls^2*nl)/(3*ep) + (76*lx*nl)/27 - (4*lx*nl)/ep^2 + 
     (26*lx*nl)/(9*ep) - (224*li2*lx*nl)/3 - (64*ls*lx*nl)/9 + 
     (8*ls*lx*nl)/(3*ep) + 28*lx^2*nl - (733*ly*nl)/54 - (4*ly*nl)/ep^2 + 
     (29*ly*nl)/(9*ep) - 32*li3*ly*nl - (64*ls*ly*nl)/9 + 
     (8*ls*ly*nl)/(3*ep) - (88*lx*ly*nl)/9 + (8*lx*ly*nl)/(3*ep) + 
     32*li2*lx*ly*nl - 32*lx^2*ly*nl + (238*ly^2*nl)/9 + (ly^2*nl)/(3*ep) + 
     (32*lx*ly^2*nl)/3 + 8*lx^2*ly^2*nl + (80*nl)/(27*N^2) - 
     (2*nl)/(ep^2*N^2) + (19*nl)/(9*ep*N^2) - (170*li3*nl)/(3*N^2) - 
     (7*lm*nl)/(27*N^2) - (2*lm*nl)/(ep^2*N^2) + (22*lm*nl)/(9*ep*N^2) - 
     (16*lm^2*nl)/(9*N^2) + (2*lm^2*nl)/(3*ep*N^2) - (32*ls*nl)/(9*N^2) + 
     (4*ls*nl)/(3*ep*N^2) - (32*lm*ls*nl)/(9*N^2) + (4*lm*ls*nl)/(3*ep*N^2) + 
     (17*lx*nl)/(18*N^2) + (lx*nl)/(3*ep*N^2) + (170*li2*lx*nl)/(3*N^2) - 
     (203*lx^2*nl)/(9*N^2) + (lx^2*nl)/(3*ep*N^2) + (305*ly*nl)/(18*N^2) + 
     (ly*nl)/(3*ep*N^2) + (24*li3*ly*nl)/N^2 + (2*lx*ly*nl)/N^2 - 
     (24*li2*lx*ly*nl)/N^2 + (73*lx^2*ly*nl)/(3*N^2) - 
     (203*ly^2*nl)/(9*N^2) + (ly^2*nl)/(3*ep*N^2) - (8*lx*ly^2*nl)/N^2 - 
     (6*lx^2*ly^2*nl)/N^2 - (232*N^2*nl)/9 - (14*N^2*nl)/ep^3 - 
     (52*N^2*nl)/(3*ep^2) + (523*N^2*nl)/(9*ep) - 24*li3*N^2*nl - 
     (185*lm*N^2*nl)/27 - (10*lm*N^2*nl)/ep^2 + (146*lm*N^2*nl)/(9*ep) - 
     (92*lm^2*N^2*nl)/9 + (10*lm^2*N^2*nl)/(3*ep) - (44*ls*N^2*nl)/3 + 
     (12*ls*N^2*nl)/ep^2 - (16*ls*N^2*nl)/ep - (184*lm*ls*N^2*nl)/9 + 
     (20*lm*ls*N^2*nl)/(3*ep) + 12*ls^2*N^2*nl - (4*ls^2*N^2*nl)/ep - 
     (485*lx*N^2*nl)/54 + (10*lx*N^2*nl)/ep^2 - (107*lx*N^2*nl)/(9*ep) + 
     24*li2*lx*N^2*nl + (172*ls*lx*N^2*nl)/9 - (20*ls*lx*N^2*nl)/(3*ep) - 
     (19*lx^2*N^2*nl)/9 - (4*lx^2*N^2*nl)/(3*ep) - (121*ly*N^2*nl)/18 + 
     (6*ly*N^2*nl)/ep^2 - (23*ly*N^2*nl)/(3*ep) + 20*li3*ly*N^2*nl + 
     12*ls*ly*N^2*nl - (4*ls*ly*N^2*nl)/ep + (70*lx*ly*N^2*nl)/9 - 
     (8*lx*ly*N^2*nl)/(3*ep) - 20*li2*lx*ly*N^2*nl + (32*lx^2*ly*N^2*nl)/3 - 
     (4*ly^2*N^2*nl)/9 - (ly^2*N^2*nl)/(3*ep) - (8*lx*ly^2*N^2*nl)/3 - 
     5*lx^2*ly^2*N^2*nl + (4289*N^4*nl)/162 + (28*N^4*nl)/(3*ep^3) + 
     (22*N^4*nl)/(3*ep^2) - (991*N^4*nl)/(27*ep) + 6*li3*N^4*nl + 
     (89*lm*N^4*nl)/27 + (4*lm*N^4*nl)/ep^2 - (62*lm*N^4*nl)/(9*ep) + 
     (38*lm^2*N^4*nl)/9 - (4*lm^2*N^4*nl)/(3*ep) + (56*ls*N^4*nl)/27 - 
     (8*ls*N^4*nl)/ep^2 + (124*ls*N^4*nl)/(9*ep) + (76*lm*ls*N^4*nl)/9 - 
     (8*lm*ls*N^4*nl)/(3*ep) - (76*ls^2*N^4*nl)/9 + (8*ls^2*N^4*nl)/(3*ep) + 
     (47*lx*N^4*nl)/9 - (6*lx*N^4*nl)/ep^2 + (26*lx*N^4*nl)/(3*ep) - 
     6*li2*lx*N^4*nl - 12*ls*lx*N^4*nl + (4*ls*lx*N^4*nl)/ep - 
     (10*lx^2*N^4*nl)/3 + (lx^2*N^4*nl)/ep + (181*ly*N^4*nl)/54 - 
     (2*ly*N^4*nl)/ep^2 + (37*ly*N^4*nl)/(9*ep) - 12*li3*ly*N^4*nl - 
     (44*ls*ly*N^4*nl)/9 + (4*ls*ly*N^4*nl)/(3*ep) + 12*li2*lx*ly*N^4*nl - 
     3*lx^2*ly*N^4*nl - (31*ly^2*N^4*nl)/9 - (ly^2*N^4*nl)/(3*ep) + 
     3*lx^2*ly^2*N^4*nl + (16*lm*nh*nl)/(9*N) - (16*lm*nh*nl)/(9*ep*N) + 
     (8*lm^2*nh*nl)/(9*N) + (16*ls*nh*nl)/(9*N) - (16*ls*nh*nl)/(9*ep*N) + 
     (16*lm*ls*nh*nl)/(9*N) + (8*ls^2*nh*nl)/(9*N) + (2*N*nh*nl)/9 - 
     (64*lm*N*nh*nl)/9 + (16*lm*N*nh*nl)/(3*ep) - (8*lm^2*N*nh*nl)/3 - 
     (64*ls*N*nh*nl)/9 + (16*ls*N*nh*nl)/(3*ep) - (16*lm*ls*N*nh*nl)/3 - 
     (8*ls^2*N*nh*nl)/3 - (2*N^3*nh*nl)/9 + (16*lm*N^3*nh*nl)/3 - 
     (32*lm*N^3*nh*nl)/(9*ep) + (16*lm^2*N^3*nh*nl)/9 + (16*ls*N^3*nh*nl)/3 - 
     (32*ls*N^3*nh*nl)/(9*ep) + (32*lm*ls*N^3*nh*nl)/9 + 
     (16*ls^2*N^3*nh*nl)/9 - (8*nl^2)/(9*ep^2*N) + (8*nl^2)/(9*ep*N) + 
     (10*N*nl^2)/9 + (8*N*nl^2)/(3*ep^2) - (32*N*nl^2)/(9*ep) - 
     (10*N^3*nl^2)/9 - (16*N^3*nl^2)/(9*ep^2) + (8*N^3*nl^2)/(3*ep) - 
     (13*Pi^2)/(2*N^3) + Pi^2/(ep^2*N^3) + (7*Pi^2)/(3*ep*N^3) + 
     (4*l2*Pi^2)/N^3 - (lm*Pi^2)/(2*N^3) + (4*lm*Pi^2)/(3*ep*N^3) - 
     (5*lm^2*Pi^2)/(6*N^3) - (14*ls*Pi^2)/(3*N^3) - (2*ls*Pi^2)/(ep*N^3) - 
     (8*lm*ls*Pi^2)/(3*N^3) + (2*ls^2*Pi^2)/N^3 + (11*lx*Pi^2)/(3*N^3) - 
     (lx*Pi^2)/(ep*N^3) - (lm*lx*Pi^2)/(2*N^3) + (2*ls*lx*Pi^2)/N^3 + 
     (lx^2*Pi^2)/(3*N^3) + (11*ly*Pi^2)/(3*N^3) - (ly*Pi^2)/(ep*N^3) - 
     (lm*ly*Pi^2)/(2*N^3) + (2*ls*ly*Pi^2)/N^3 - (4*lx*ly*Pi^2)/(3*N^3) + 
     (ly^2*Pi^2)/(3*N^3) + (763*Pi^2)/(27*N) - (11*Pi^2)/(3*ep^2*N) - 
     (181*Pi^2)/(18*ep*N) - (16*l2*Pi^2)/N + (4*li2*Pi^2)/(3*N) + 
     (27*lm*Pi^2)/(4*N) - (19*lm*Pi^2)/(3*ep*N) + (23*lm^2*Pi^2)/(6*N) + 
     (31*ls*Pi^2)/(3*N) + (22*ls*Pi^2)/(3*ep*N) + (38*lm*ls*Pi^2)/(3*N) - 
     (22*ls^2*Pi^2)/(3*N) - (13*lx*Pi^2)/(18*N) + (8*lx*Pi^2)/(3*ep*N) + 
     (5*lm*lx*Pi^2)/(2*N) - (16*ls*lx*Pi^2)/(3*N) - (4*lx^2*Pi^2)/(3*N) + 
     (23*ly*Pi^2)/(18*N) + (5*ly*Pi^2)/(3*ep*N) + (2*lm*ly*Pi^2)/N - 
     (10*ls*ly*Pi^2)/(3*N) - (19*lx*ly*Pi^2)/(3*N) - (ly^2*Pi^2)/N - 
     (6865*N*Pi^2)/108 + (8*N*Pi^2)/ep^2 + (127*N*Pi^2)/(6*ep) + 
     20*l2*N*Pi^2 + (59*li2*N*Pi^2)/3 - (121*lm*N*Pi^2)/12 + 
     (32*lm*N*Pi^2)/(3*ep) - (37*lm^2*N*Pi^2)/6 - (7*ls*N*Pi^2)/9 - 
     (16*ls*N*Pi^2)/ep - (64*lm*ls*N*Pi^2)/3 + 16*ls^2*N*Pi^2 + 
     (2*lx*N*Pi^2)/9 - (12*lx*N*Pi^2)/ep - 5*lm*lx*N*Pi^2 + 24*ls*lx*N*Pi^2 + 
     (lx^2*N*Pi^2)/6 - (349*ly*N*Pi^2)/18 - (67*ly*N*Pi^2)/(3*ep) - 
     4*lm*ly*N*Pi^2 + (134*ls*ly*N*Pi^2)/3 + 41*lx*ly*N*Pi^2 - 
     (97*ly^2*N*Pi^2)/6 + (2024*N^3*Pi^2)/27 - (40*N^3*Pi^2)/(3*ep^2) - 
     (157*N^3*Pi^2)/(9*ep) - 8*l2*N^3*Pi^2 - 25*li2*N^3*Pi^2 + 
     (23*lm*N^3*Pi^2)/12 - (23*lm*N^3*Pi^2)/(3*ep) + (25*lm^2*N^3*Pi^2)/6 - 
     (64*ls*N^3*Pi^2)/3 + (80*ls*N^3*Pi^2)/(3*ep) + (46*lm*ls*N^3*Pi^2)/3 - 
     (80*ls^2*N^3*Pi^2)/3 - (79*lx*N^3*Pi^2)/6 + (64*lx*N^3*Pi^2)/(3*ep) + 
     (9*lm*lx*N^3*Pi^2)/2 - (128*ls*lx*N^3*Pi^2)/3 - (26*lx^2*N^3*Pi^2)/3 + 
     (7*ly*N^3*Pi^2)/3 + (88*ly*N^3*Pi^2)/(3*ep) + 4*lm*ly*N^3*Pi^2 - 
     (176*ls*ly*N^3*Pi^2)/3 - (106*lx*ly*N^3*Pi^2)/3 + 8*ly^2*N^3*Pi^2 - 
     (3581*N^5*Pi^2)/108 + (8*N^5*Pi^2)/ep^2 + (4*N^5*Pi^2)/ep + 
     4*li2*N^5*Pi^2 + (23*lm*N^5*Pi^2)/12 + (2*lm*N^5*Pi^2)/ep - 
     lm^2*N^5*Pi^2 + (148*ls*N^5*Pi^2)/9 - (16*ls*N^5*Pi^2)/ep - 
     4*lm*ls*N^5*Pi^2 + 16*ls^2*N^5*Pi^2 + 10*lx*N^5*Pi^2 - 
     (11*lx*N^5*Pi^2)/ep - (3*lm*lx*N^5*Pi^2)/2 + 22*ls*lx*N^5*Pi^2 + 
     (19*lx^2*N^5*Pi^2)/2 + (109*ly*N^5*Pi^2)/9 - (23*ly*N^5*Pi^2)/(3*ep) - 
     (3*lm*ly*N^5*Pi^2)/2 + (46*ls*ly*N^5*Pi^2)/3 + 2*lx*ly*N^5*Pi^2 + 
     (53*ly^2*N^5*Pi^2)/6 - (305*nh*Pi^2)/27 - (4*nh*Pi^2)/(9*ep) - 
     (52*lm*nh*Pi^2)/9 - (20*ls*nh*Pi^2)/3 + (8*lx*nh*Pi^2)/9 - 
     (70*ly*nh*Pi^2)/9 - (16*lx*ly*nh*Pi^2)/3 + (31*nh*Pi^2)/(3*N^2) + 
     (14*lm*nh*Pi^2)/(9*N^2) + (16*ls*nh*Pi^2)/(9*N^2) - 
     (10*lx*nh*Pi^2)/(9*N^2) + (50*ly*nh*Pi^2)/(9*N^2) + 
     (4*lx*ly*nh*Pi^2)/N^2 - (19*N^2*nh*Pi^2)/9 + (4*N^2*nh*Pi^2)/(3*ep) + 
     (2*li2*N^2*nh*Pi^2)/3 + (58*lm*N^2*nh*Pi^2)/9 + (68*ls*N^2*nh*Pi^2)/9 - 
     (4*lx*N^2*nh*Pi^2)/9 + (26*ly*N^2*nh*Pi^2)/9 + 
     (10*lx*ly*N^2*nh*Pi^2)/3 + (83*N^4*nh*Pi^2)/27 - 
     (8*N^4*nh*Pi^2)/(9*ep) - (2*li2*N^4*nh*Pi^2)/3 - (20*lm*N^4*nh*Pi^2)/9 - 
     (8*ls*N^4*nh*Pi^2)/3 + (2*lx*N^4*nh*Pi^2)/3 - (2*ly*N^4*nh*Pi^2)/3 - 
     2*lx*ly*N^4*nh*Pi^2 - (307*nl*Pi^2)/54 - (11*nl*Pi^2)/(3*ep) - 
     (4*lm*nl*Pi^2)/3 - (2*ls*nl*Pi^2)/9 + 2*lx*nl*Pi^2 - 7*ly*nl*Pi^2 - 
     (16*lx*ly*nl*Pi^2)/3 + (275*nl*Pi^2)/(27*N^2) + (8*nl*Pi^2)/(9*ep*N^2) + 
     (lm*nl*Pi^2)/(3*N^2) - (13*lx*nl*Pi^2)/(9*N^2) + 
     (47*ly*nl*Pi^2)/(9*N^2) + (4*lx*ly*nl*Pi^2)/N^2 - (275*N^2*nl*Pi^2)/27 + 
     (43*N^2*nl*Pi^2)/(9*ep) + (2*li2*N^2*nl*Pi^2)/3 + (5*lm*N^2*nl*Pi^2)/3 + 
     (2*ls*N^2*nl*Pi^2)/3 - (17*lx*N^2*nl*Pi^2)/9 + (14*ly*N^2*nl*Pi^2)/9 + 
     (10*lx*ly*N^2*nl*Pi^2)/3 + (307*N^4*nl*Pi^2)/54 - (2*N^4*nl*Pi^2)/ep - 
     (2*li2*N^4*nl*Pi^2)/3 - (2*lm*N^4*nl*Pi^2)/3 - (4*ls*N^4*nl*Pi^2)/9 + 
     (4*lx*N^4*nl*Pi^2)/3 + (2*ly*N^4*nl*Pi^2)/9 - 2*lx*ly*N^4*nl*Pi^2 + 
     (4*nh*nl*Pi^2)/(27*N) - (4*N*nh*nl*Pi^2)/9 + (8*N^3*nh*nl*Pi^2)/27 - 
     (29*Pi^4)/(60*N^3) - (28*Pi^4)/(45*N) + (893*N*Pi^4)/180 - 
     (163*N^3*Pi^4)/36 + (121*N^5*Pi^4)/180 - (44*nh*Pi^4)/45 + 
     (11*nh*Pi^4)/(15*N^2) + (22*N^2*nh*Pi^4)/45 - (11*N^4*nh*Pi^4)/45 - 
     (44*nl*Pi^4)/45 + (11*nl*Pi^4)/(15*N^2) + (22*N^2*nl*Pi^4)/45 - 
     (11*N^4*nl*Pi^4)/45 + (27*s12)/(2*N^3) + (lm*s12)/N^3 - (2*lx*s12)/N^3 - 
     (ly*s12)/N^3 - (11*s12)/(3*N) - (2*s12)/(ep*N) + (4*lm*s12)/N + 
     (4*ls*s12)/N - (10*lx*s12)/N - (6*ly*s12)/N - 69*N*s12 - (10*N*s12)/ep - 
     8*lm*N*s12 + 20*ls*N*s12 + 50*lx*N*s12 + 72*ly*N*s12 + 71*N^3*s12 + 
     (6*N^3*s12)/ep - 12*ls*N^3*s12 - 8*lx*N^3*s12 - 54*ly*N^3*s12 - 
     (71*N^5*s12)/6 + (6*N^5*s12)/ep + 3*lm*N^5*s12 - 12*ls*N^5*s12 - 
     30*lx*N^5*s12 - 11*ly*N^5*s12 - 88*nh*s12 + 32*lx*nh*s12 + 
     (64*nh*s12)/N^2 - (24*lx*nh*s12)/N^2 + (68*N^2*nh*s12)/3 - 
     20*lx*N^2*nh*s12 + (4*N^4*nh*s12)/3 + 12*lx*N^4*nh*s12 - 
     (254*nl*s12)/3 + 32*lx*nl*s12 + (194*nl*s12)/(3*N^2) - 
     (24*lx*nl*s12)/N^2 + (62*N^2*nl*s12)/3 - 20*lx*N^2*nl*s12 - 
     (2*N^4*nl*s12)/3 + 12*lx*N^4*nl*s12 - s13/N^3 - (20*s13)/N + 118*N*s13 - 
     96*N^3*s13 - N^5*s13 + (6*s22)/N + 14*N*s22 - 36*N^3*s22 + 16*N^5*s22 + 
     4*N^2*nh*s22 - 4*N^4*nh*s22 + 4*N^2*nl*s22 - 4*N^4*nl*s22 + 
     lx^2/(N^3*(-1 + x)^2) - (2*lx^2)/(N*(-1 + x)^2) + 
     (2*lx^2*N)/(-1 + x)^2 - (lx^2*N^3)/(-1 + x)^2 + 
     (12*lx^2*nh)/(-1 + x)^2 - (9*lx^2*nh)/(N^2*(-1 + x)^2) - 
     (3*lx^2*N^2*nh)/(-1 + x)^2 + (12*lx^2*nl)/(-1 + x)^2 - 
     (9*lx^2*nl)/(N^2*(-1 + x)^2) - (3*lx^2*N^2*nl)/(-1 + x)^2 - 
     47/(8*N^3*(-1 + x)) - 1/(2*ep^2*N^3*(-1 + x)) - 1/(2*ep*N^3*(-1 + x)) + 
     (6*li3)/(N^3*(-1 + x)) + (14*li4)/(N^3*(-1 + x)) - 
     (11*lm)/(8*N^3*(-1 + x)) - lm/(ep^2*N^3*(-1 + x)) - 
     (2*li3*lm)/(N^3*(-1 + x)) - (13*lm^2)/(8*N^3*(-1 + x)) - 
     lm^2/(2*ep^2*N^3*(-1 + x)) + lm^2/(ep*N^3*(-1 + x)) - 
     (2*lm^3)/(3*N^3*(-1 + x)) + lm^3/(2*ep*N^3*(-1 + x)) - 
     (7*lm^4)/(24*N^3*(-1 + x)) + ls/(N^3*(-1 + x)) + ls/(ep*N^3*(-1 + x)) + 
     (2*lm*ls)/(ep*N^3*(-1 + x)) - (2*lm^2*ls)/(N^3*(-1 + x)) + 
     (lm^2*ls)/(ep*N^3*(-1 + x)) - (lm^3*ls)/(N^3*(-1 + x)) - 
     ls^2/(N^3*(-1 + x)) - (2*lm*ls^2)/(N^3*(-1 + x)) - 
     (lm^2*ls^2)/(N^3*(-1 + x)) + lx/(N^3*(-1 + x)) - 
     (6*li2*lx)/(N^3*(-1 + x)) - (6*li3*lx)/(N^3*(-1 + x)) + 
     (2*li2*lm*lx)/(N^3*(-1 + x)) - (5*lx^2)/(4*N^3*(-1 + x)) + 
     lx^2/(ep*N^3*(-1 + x)) - (li2*lx^2)/(N^3*(-1 + x)) - 
     (lm*lx^2)/(2*N^3*(-1 + x)) + (lm*lx^2)/(ep*N^3*(-1 + x)) - 
     (lm^2*lx^2)/(2*N^3*(-1 + x)) - (2*ls*lx^2)/(N^3*(-1 + x)) - 
     (2*lm*ls*lx^2)/(N^3*(-1 + x)) - (2*lx^3)/(3*N^3*(-1 + x)) - 
     (2*lm*lx^3)/(3*N^3*(-1 + x)) - (2*lx^4)/(3*N^3*(-1 + x)) + 
     (19*ly)/(8*N^3*(-1 + x)) + (3*ly)/(2*ep*N^3*(-1 + x)) + 
     (2*li3*ly)/(N^3*(-1 + x)) + (5*lm*ly)/(4*N^3*(-1 + x)) + 
     (3*lm*ly)/(2*ep*N^3*(-1 + x)) - (3*lm^2*ly)/(4*N^3*(-1 + x)) - 
     (3*ls*ly)/(N^3*(-1 + x)) - (3*lm*ls*ly)/(N^3*(-1 + x)) - 
     (2*li2*lx*ly)/(N^3*(-1 + x)) - (9*lx^2*ly)/(2*N^3*(-1 + x)) + 
     (lm*lx^2*ly)/(N^3*(-1 + x)) - (17*ly^2)/(8*N^3*(-1 + x)) + 
     ly^2/(2*ep*N^3*(-1 + x)) - (3*lm*ly^2)/(2*N^3*(-1 + x)) + 
     (lm*ly^2)/(2*ep*N^3*(-1 + x)) - (lm^2*ly^2)/(4*N^3*(-1 + x)) - 
     (ls*ly^2)/(N^3*(-1 + x)) - (lm*ls*ly^2)/(N^3*(-1 + x)) - 
     (lx^2*ly^2)/(2*N^3*(-1 + x)) - (13*ly^3)/(12*N^3*(-1 + x)) - 
     (lm*ly^3)/(3*N^3*(-1 + x)) - ly^4/(8*N^3*(-1 + x)) + 
     1103/(108*N*(-1 + x)) + 2/(ep^3*N*(-1 + x)) + 13/(2*ep^2*N*(-1 + x)) - 
     56/(9*ep*N*(-1 + x)) - (23*li3)/(3*N*(-1 + x)) + 
     (4*li3)/(ep*N*(-1 + x)) - (30*li4)/(N*(-1 + x)) + 
     (1547*lm)/(108*N*(-1 + x)) + (2*lm)/(ep^3*N*(-1 + x)) + 
     (13*lm)/(2*ep^2*N*(-1 + x)) - (80*lm)/(9*ep*N*(-1 + x)) + 
     (107*lm^2)/(9*N*(-1 + x)) + lm^2/(ep^2*N*(-1 + x)) - 
     (13*lm^2)/(3*ep*N*(-1 + x)) + (13*lm^3)/(6*N*(-1 + x)) - 
     (5*lm^3)/(3*ep*N*(-1 + x)) + (13*lm^4)/(12*N*(-1 + x)) + 
     (79*ls)/(9*N*(-1 + x)) - (4*ls)/(ep^2*N*(-1 + x)) - 
     (17*ls)/(3*ep*N*(-1 + x)) - (8*li3*ls)/(N*(-1 + x)) + 
     (61*lm*ls)/(9*N*(-1 + x)) - (4*lm*ls)/(ep^2*N*(-1 + x)) - 
     (17*lm*ls)/(3*ep*N*(-1 + x)) + (5*lm^2*ls)/(N*(-1 + x)) - 
     (2*lm^2*ls)/(ep*N*(-1 + x)) + (10*lm^3*ls)/(3*N*(-1 + x)) + 
     (2*ls^2)/(N*(-1 + x)) + (4*ls^2)/(ep*N*(-1 + x)) + 
     (2*lm*ls^2)/(N*(-1 + x)) + (4*lm*ls^2)/(ep*N*(-1 + x)) + 
     (2*lm^2*ls^2)/(N*(-1 + x)) - (8*ls^3)/(3*N*(-1 + x)) - 
     (8*lm*ls^3)/(3*N*(-1 + x)) + (7*lx)/(N*(-1 + x)) - 
     (2*lx)/(ep^2*N*(-1 + x)) + lx/(ep*N*(-1 + x)) + 
     (23*li2*lx)/(3*N*(-1 + x)) - (4*li2*lx)/(ep*N*(-1 + x)) + 
     (12*li3*lx)/(N*(-1 + x)) - (4*lm*lx)/(N*(-1 + x)) - 
     (2*lm*lx)/(ep^2*N*(-1 + x)) + (3*lm*lx)/(ep*N*(-1 + x)) - 
     (3*lm^2*lx)/(2*N*(-1 + x)) + (lm^2*lx)/(ep*N*(-1 + x)) - 
     (lm^3*lx)/(3*N*(-1 + x)) - (2*ls*lx)/(N*(-1 + x)) + 
     (4*ls*lx)/(ep*N*(-1 + x)) + (8*li2*ls*lx)/(N*(-1 + x)) - 
     (6*lm*ls*lx)/(N*(-1 + x)) + (4*lm*ls*lx)/(ep*N*(-1 + x)) - 
     (2*lm^2*ls*lx)/(N*(-1 + x)) - (4*ls^2*lx)/(N*(-1 + x)) - 
     (4*lm*ls^2*lx)/(N*(-1 + x)) + (409*lx^2)/(36*N*(-1 + x)) - 
     (2*lx^2)/(ep^2*N*(-1 + x)) - (8*lx^2)/(3*ep*N*(-1 + x)) + 
     (3*li2*lx^2)/(N*(-1 + x)) + (lm*lx^2)/(2*N*(-1 + x)) - 
     (lm*lx^2)/(ep*N*(-1 + x)) + (lm^2*lx^2)/(2*N*(-1 + x)) - 
     (2*ls*lx^2)/(N*(-1 + x)) + (4*ls*lx^2)/(ep*N*(-1 + x)) + 
     (2*lm*ls*lx^2)/(N*(-1 + x)) - (4*ls^2*lx^2)/(N*(-1 + x)) - 
     lx^3/(6*N*(-1 + x)) + (10*lx^3)/(3*ep*N*(-1 + x)) + 
     (lm*lx^3)/(N*(-1 + x)) - (20*ls*lx^3)/(3*N*(-1 + x)) - 
     (13*lx^4)/(6*N*(-1 + x)) + (23*ly)/(12*N*(-1 + x)) - 
     (5*ly)/(ep^2*N*(-1 + x)) - (23*ly)/(2*ep*N*(-1 + x)) + 
     (4*li3*ly)/(N*(-1 + x)) - (9*lm*ly)/(N*(-1 + x)) - 
     (2*lm*ly)/(ep^2*N*(-1 + x)) - (3*lm*ly)/(ep*N*(-1 + x)) + 
     (3*lm^2*ly)/(2*N*(-1 + x)) + (lm^2*ly)/(ep*N*(-1 + x)) - 
     (lm^3*ly)/(3*N*(-1 + x)) + (12*ls*ly)/(N*(-1 + x)) + 
     (10*ls*ly)/(ep*N*(-1 + x)) + (6*lm*ls*ly)/(N*(-1 + x)) + 
     (4*lm*ls*ly)/(ep*N*(-1 + x)) - (2*lm^2*ls*ly)/(N*(-1 + x)) - 
     (10*ls^2*ly)/(N*(-1 + x)) - (4*lm*ls^2*ly)/(N*(-1 + x)) + 
     (5*lx*ly)/(ep*N*(-1 + x)) - (4*li2*lx*ly)/(N*(-1 + x)) - 
     (3*lm*lx*ly)/(N*(-1 + x)) + (2*lm*lx*ly)/(ep*N*(-1 + x)) - 
     (lm^2*lx*ly)/(N*(-1 + x)) - (10*ls*lx*ly)/(N*(-1 + x)) - 
     (4*lm*ls*lx*ly)/(N*(-1 + x)) - (2*lx^2*ly)/(3*N*(-1 + x)) - 
     (lm*lx^2*ly)/(N*(-1 + x)) + (2*lx^3*ly)/(3*N*(-1 + x)) + 
     (143*ly^2)/(9*N*(-1 + x)) - ly^2/(ep^2*N*(-1 + x)) + 
     (11*ly^2)/(3*ep*N*(-1 + x)) + (9*lm*ly^2)/(2*N*(-1 + x)) - 
     (lm*ly^2)/(ep*N*(-1 + x)) + (lm^2*ly^2)/(2*N*(-1 + x)) - 
     (11*ls*ly^2)/(N*(-1 + x)) + (2*ls*ly^2)/(ep*N*(-1 + x)) + 
     (2*lm*ls*ly^2)/(N*(-1 + x)) - (2*ls^2*ly^2)/(N*(-1 + x)) - 
     (15*lx*ly^2)/(2*N*(-1 + x)) + (lx*ly^2)/(ep*N*(-1 + x)) - 
     (lm*lx*ly^2)/(N*(-1 + x)) - (2*ls*lx*ly^2)/(N*(-1 + x)) + 
     (lx^2*ly^2)/(2*N*(-1 + x)) - (17*ly^3)/(6*N*(-1 + x)) + 
     (5*ly^3)/(3*ep*N*(-1 + x)) + (lm*ly^3)/(N*(-1 + x)) - 
     (10*ls*ly^3)/(3*N*(-1 + x)) - (5*lx*ly^3)/(3*N*(-1 + x)) - 
     (11*ly^4)/(12*N*(-1 + x)) - (2266*N)/(81*(-1 + x)) - 
     (2*N)/(ep^4*(-1 + x)) - (89*N)/(6*ep^3*(-1 + x)) - 
     (23*N)/(9*ep^2*(-1 + x)) + (2003*N)/(54*ep*(-1 + x)) + 
     (50*li3*N)/(3*(-1 + x)) + (4*li3*N)/(ep*(-1 + x)) - 
     (58*li4*N)/(-1 + x) - (625*lm*N)/(18*(-1 + x)) - 
     (6*lm*N)/(ep^3*(-1 + x)) - (27*lm*N)/(2*ep^2*(-1 + x)) + 
     (80*lm*N)/(3*ep*(-1 + x)) + (6*li3*lm*N)/(-1 + x) - 
     (311*lm^2*N)/(12*(-1 + x)) + (7*lm^2*N)/(ep*(-1 + x)) - 
     (5*lm^3*N)/(2*(-1 + x)) + (2*lm^3*N)/(ep*(-1 + x)) - 
     (3*lm^4*N)/(2*(-1 + x)) - (344*ls*N)/(27*(-1 + x)) + 
     (4*ls*N)/(ep^3*(-1 + x)) + (15*ls*N)/(ep^2*(-1 + x)) - 
     (130*ls*N)/(9*ep*(-1 + x)) - (8*li3*ls*N)/(-1 + x) - 
     (61*lm*ls*N)/(3*(-1 + x)) + (12*lm*ls*N)/(ep^2*(-1 + x)) + 
     (5*lm*ls*N)/(ep*(-1 + x)) - (3*lm^2*ls*N)/(-1 + x) - 
     (4*lm^3*ls*N)/(-1 + x) + (97*ls^2*N)/(9*(-1 + x)) - 
     (4*ls^2*N)/(ep^2*(-1 + x)) - (23*ls^2*N)/(3*ep*(-1 + x)) + 
     (6*lm*ls^2*N)/(-1 + x) - (12*lm*ls^2*N)/(ep*(-1 + x)) + 
     (8*ls^3*N)/(3*(-1 + x)) + (8*ls^3*N)/(3*ep*(-1 + x)) + 
     (8*lm*ls^3*N)/(-1 + x) - (4*ls^4*N)/(3*(-1 + x)) + 
     (214*lx*N)/(27*(-1 + x)) + (4*lx*N)/(ep^3*(-1 + x)) + 
     (7*lx*N)/(ep^2*(-1 + x)) - (247*lx*N)/(9*ep*(-1 + x)) - 
     (50*li2*lx*N)/(3*(-1 + x)) - (4*li2*lx*N)/(ep*(-1 + x)) + 
     (38*li3*lx*N)/(-1 + x) + (8*lm*lx*N)/(-1 + x) + 
     (4*lm*lx*N)/(ep^2*(-1 + x)) - (6*lm*lx*N)/(ep*(-1 + x)) - 
     (6*li2*lm*lx*N)/(-1 + x) + (3*lm^2*lx*N)/(-1 + x) - 
     (2*lm^2*lx*N)/(ep*(-1 + x)) + (2*lm^3*lx*N)/(3*(-1 + x)) + 
     (230*ls*lx*N)/(9*(-1 + x)) - (8*ls*lx*N)/(ep^2*(-1 + x)) + 
     (2*ls*lx*N)/(3*ep*(-1 + x)) + (8*li2*ls*lx*N)/(-1 + x) + 
     (12*lm*ls*lx*N)/(-1 + x) - (8*lm*ls*lx*N)/(ep*(-1 + x)) + 
     (4*lm^2*ls*lx*N)/(-1 + x) - (8*ls^2*lx*N)/(-1 + x) + 
     (8*ls^2*lx*N)/(ep*(-1 + x)) + (8*lm*ls^2*lx*N)/(-1 + x) - 
     (16*ls^3*lx*N)/(3*(-1 + x)) + (81*lx^2*N)/(4*(-1 + x)) + 
     (2*lx^2*N)/(ep^2*(-1 + x)) - (5*lx^2*N)/(ep*(-1 + x)) - 
     (9*li2*lx^2*N)/(-1 + x) + (lm*lx^2*N)/(2*(-1 + x)) - 
     (lm*lx^2*N)/(ep*(-1 + x)) + (lm^2*lx^2*N)/(2*(-1 + x)) + 
     (10*ls*lx^2*N)/(-1 + x) - (4*ls*lx^2*N)/(ep*(-1 + x)) + 
     (2*lm*ls*lx^2*N)/(-1 + x) + (4*ls^2*lx^2*N)/(-1 + x) - 
     (26*lx^3*N)/(3*(-1 + x)) - (2*lx^3*N)/(3*ep*(-1 + x)) + 
     (4*ls*lx^3*N)/(3*(-1 + x)) + (lx^4*N)/(6*(-1 + x)) - 
     (11*ly*N)/(27*(-1 + x)) + (4*ly*N)/(ep^3*(-1 + x)) + 
     (18*ly*N)/(ep^2*(-1 + x)) + (ly*N)/(18*ep*(-1 + x)) - 
     (10*li3*ly*N)/(-1 + x) + (39*lm*ly*N)/(2*(-1 + x)) + 
     (6*lm*ly*N)/(ep^2*(-1 + x)) - (3*lm^2*ly*N)/(ep*(-1 + x)) + 
     (lm^3*ly*N)/(-1 + x) + (32*ls*ly*N)/(9*(-1 + x)) - 
     (8*ls*ly*N)/(ep^2*(-1 + x)) - (64*ls*ly*N)/(3*ep*(-1 + x)) - 
     (12*lm*ls*ly*N)/(ep*(-1 + x)) + (6*lm^2*ls*ly*N)/(-1 + x) + 
     (14*ls^2*ly*N)/(-1 + x) + (8*ls^2*ly*N)/(ep*(-1 + x)) + 
     (12*lm*ls^2*ly*N)/(-1 + x) - (16*ls^3*ly*N)/(3*(-1 + x)) + 
     (194*lx*ly*N)/(9*(-1 + x)) - (8*lx*ly*N)/(ep^2*(-1 + x)) - 
     (4*lx*ly*N)/(3*ep*(-1 + x)) + (10*li2*lx*ly*N)/(-1 + x) + 
     (6*lm*lx*ly*N)/(-1 + x) - (4*lm*lx*ly*N)/(ep*(-1 + x)) + 
     (2*lm^2*lx*ly*N)/(-1 + x) - (12*ls*lx*ly*N)/(-1 + x) + 
     (16*ls*lx*ly*N)/(ep*(-1 + x)) + (8*lm*ls*lx*ly*N)/(-1 + x) - 
     (16*ls^2*lx*ly*N)/(-1 + x) + (25*lx^2*ly*N)/(2*(-1 + x)) - 
     (4*lx^2*ly*N)/(ep*(-1 + x)) - (lm*lx^2*ly*N)/(-1 + x) + 
     (8*ls*lx^2*ly*N)/(-1 + x) + (4*lx^3*ly*N)/(3*(-1 + x)) - 
     (869*ly^2*N)/(36*(-1 + x)) - (ly^2*N)/(ep^2*(-1 + x)) - 
     (29*ly^2*N)/(3*ep*(-1 + x)) - (9*lm*ly^2*N)/(2*(-1 + x)) + 
     (23*ls*ly^2*N)/(-1 + x) + (2*ls*ly^2*N)/(ep*(-1 + x)) - 
     (2*ls^2*ly^2*N)/(-1 + x) - (lx*ly^2*N)/(-1 + x) + 
     (6*lx*ly^2*N)/(ep*(-1 + x)) + (2*lm*lx*ly^2*N)/(-1 + x) - 
     (12*ls*lx*ly^2*N)/(-1 + x) + (9*lx^2*ly^2*N)/(2*(-1 + x)) + 
     (29*ly^3*N)/(3*(-1 + x)) - (7*ly^3*N)/(3*ep*(-1 + x)) - 
     (lm*ly^3*N)/(-1 + x) + (14*ls*ly^3*N)/(3*(-1 + x)) - 
     (2*lx*ly^3*N)/(-1 + x) + (13*ly^4*N)/(6*(-1 + x)) + 
     (15815*N^3)/(324*(-1 + x)) + (4*N^3)/(ep^4*(-1 + x)) + 
     (71*N^3)/(3*ep^3*(-1 + x)) - (223*N^3)/(18*ep^2*(-1 + x)) - 
     (1445*N^3)/(27*ep*(-1 + x)) - (15*li3*N^3)/(-1 + x) - 
     (8*li3*N^3)/(ep*(-1 + x)) + (74*li4*N^3)/(-1 + x) + 
     (1151*lm*N^3)/(36*(-1 + x)) + (6*lm*N^3)/(ep^3*(-1 + x)) + 
     (23*lm*N^3)/(2*ep^2*(-1 + x)) - (80*lm*N^3)/(3*ep*(-1 + x)) - 
     (4*li3*lm*N^3)/(-1 + x) + (68*lm^2*N^3)/(3*(-1 + x)) - 
     (lm^2*N^3)/(ep^2*(-1 + x)) - (5*lm^2*N^3)/(ep*(-1 + x)) + 
     (7*lm^3*N^3)/(6*(-1 + x)) - (lm^3*N^3)/(ep*(-1 + x)) + 
     (11*lm^4*N^3)/(12*(-1 + x)) - (131*ls*N^3)/(27*(-1 + x)) - 
     (8*ls*N^3)/(ep^3*(-1 + x)) - (18*ls*N^3)/(ep^2*(-1 + x)) + 
     (377*ls*N^3)/(9*ep*(-1 + x)) + (16*li3*ls*N^3)/(-1 + x) + 
     (61*lm*ls*N^3)/(3*(-1 + x)) - (12*lm*ls*N^3)/(ep^2*(-1 + x)) - 
     (lm*ls*N^3)/(ep*(-1 + x)) - (lm^2*ls*N^3)/(-1 + x) + 
     (2*lm^2*ls*N^3)/(ep*(-1 + x)) + (2*lm^3*ls*N^3)/(-1 + x) - 
     (212*ls^2*N^3)/(9*(-1 + x)) + (8*ls^2*N^3)/(ep^2*(-1 + x)) + 
     (10*ls^2*N^3)/(3*ep*(-1 + x)) - (10*lm*ls^2*N^3)/(-1 + x) + 
     (12*lm*ls^2*N^3)/(ep*(-1 + x)) - (2*lm^2*ls^2*N^3)/(-1 + x) + 
     (8*ls^3*N^3)/(3*(-1 + x)) - (16*ls^3*N^3)/(3*ep*(-1 + x)) - 
     (8*lm*ls^3*N^3)/(-1 + x) + (8*ls^4*N^3)/(3*(-1 + x)) - 
     (430*lx*N^3)/(27*(-1 + x)) - (4*lx*N^3)/(ep^3*(-1 + x)) - 
     (5*lx*N^3)/(ep^2*(-1 + x)) + (238*lx*N^3)/(9*ep*(-1 + x)) + 
     (15*li2*lx*N^3)/(-1 + x) + (8*li2*lx*N^3)/(ep*(-1 + x)) - 
     (44*li3*lx*N^3)/(-1 + x) - (4*lm*lx*N^3)/(-1 + x) - 
     (2*lm*lx*N^3)/(ep^2*(-1 + x)) + (3*lm*lx*N^3)/(ep*(-1 + x)) + 
     (4*li2*lm*lx*N^3)/(-1 + x) - (3*lm^2*lx*N^3)/(2*(-1 + x)) + 
     (lm^2*lx*N^3)/(ep*(-1 + x)) - (lm^3*lx*N^3)/(3*(-1 + x)) - 
     (212*ls*lx*N^3)/(9*(-1 + x)) + (8*ls*lx*N^3)/(ep^2*(-1 + x)) - 
     (14*ls*lx*N^3)/(3*ep*(-1 + x)) - (16*li2*ls*lx*N^3)/(-1 + x) - 
     (6*lm*ls*lx*N^3)/(-1 + x) + (4*lm*ls*lx*N^3)/(ep*(-1 + x)) - 
     (2*lm^2*ls*lx*N^3)/(-1 + x) + (12*ls^2*lx*N^3)/(-1 + x) - 
     (8*ls^2*lx*N^3)/(ep*(-1 + x)) - (4*lm*ls^2*lx*N^3)/(-1 + x) + 
     (16*ls^3*lx*N^3)/(3*(-1 + x)) - (1273*lx^2*N^3)/(36*(-1 + x)) + 
     (20*lx^2*N^3)/(3*ep*(-1 + x)) + (7*li2*lx^2*N^3)/(-1 + x) - 
     (lm*lx^2*N^3)/(2*(-1 + x)) + (lm*lx^2*N^3)/(ep*(-1 + x)) - 
     (lm^2*lx^2*N^3)/(2*(-1 + x)) - (6*ls*lx^2*N^3)/(-1 + x) - 
     (2*lm*ls*lx^2*N^3)/(-1 + x) + (19*lx^3*N^3)/(2*(-1 + x)) - 
     (8*lx^3*N^3)/(3*ep*(-1 + x)) - (lm*lx^3*N^3)/(3*(-1 + x)) + 
     (16*ls*lx^3*N^3)/(3*(-1 + x)) + (8*lx^4*N^3)/(3*(-1 + x)) - 
     (1559*ly*N^3)/(108*(-1 + x)) - (8*ly*N^3)/(ep^3*(-1 + x)) - 
     (21*ly*N^3)/(ep^2*(-1 + x)) + (511*ly*N^3)/(18*ep*(-1 + x)) + 
     (4*li3*ly*N^3)/(-1 + x) - (17*lm*ly*N^3)/(-1 + x) - 
     (6*lm*ly*N^3)/(ep^2*(-1 + x)) + (3*lm*ly*N^3)/(ep*(-1 + x)) - 
     (3*lm^2*ly*N^3)/(2*(-1 + x)) + (3*lm^2*ly*N^3)/(ep*(-1 + x)) - 
     (lm^3*ly*N^3)/(-1 + x) - (280*ls*ly*N^3)/(9*(-1 + x)) + 
     (16*ls*ly*N^3)/(ep^2*(-1 + x)) + (38*ls*ly*N^3)/(3*ep*(-1 + x)) - 
     (6*lm*ls*ly*N^3)/(-1 + x) + (12*lm*ls*ly*N^3)/(ep*(-1 + x)) - 
     (6*lm^2*ls*ly*N^3)/(-1 + x) + (2*ls^2*ly*N^3)/(-1 + x) - 
     (16*ls^2*ly*N^3)/(ep*(-1 + x)) - (12*lm*ls^2*ly*N^3)/(-1 + x) + 
     (32*ls^3*ly*N^3)/(3*(-1 + x)) - (194*lx*ly*N^3)/(9*(-1 + x)) + 
     (8*lx*ly*N^3)/(ep^2*(-1 + x)) - (11*lx*ly*N^3)/(3*ep*(-1 + x)) - 
     (4*li2*lx*ly*N^3)/(-1 + x) - (3*lm*lx*ly*N^3)/(-1 + x) + 
     (2*lm*lx*ly*N^3)/(ep*(-1 + x)) - (lm^2*lx*ly*N^3)/(-1 + x) + 
     (22*ls*lx*ly*N^3)/(-1 + x) - (16*ls*lx*ly*N^3)/(ep*(-1 + x)) - 
     (4*lm*ls*lx*ly*N^3)/(-1 + x) + (16*ls^2*lx*ly*N^3)/(-1 + x) - 
     (22*lx^2*ly*N^3)/(3*(-1 + x)) + (4*lx^2*ly*N^3)/(ep*(-1 + x)) + 
     (lm*lx^2*ly*N^3)/(-1 + x) - (8*ls*lx^2*ly*N^3)/(-1 + x) - 
     (2*lx^3*ly*N^3)/(-1 + x) + (82*ly^2*N^3)/(9*(-1 + x)) + 
     (5*ly^2*N^3)/(ep^2*(-1 + x)) + (19*ly^2*N^3)/(3*ep*(-1 + x)) + 
     (3*lm*ly^2*N^3)/(2*(-1 + x)) + (lm*ly^2*N^3)/(ep*(-1 + x)) - 
     (lm^2*ly^2*N^3)/(2*(-1 + x)) - (9*ls*ly^2*N^3)/(-1 + x) - 
     (10*ls*ly^2*N^3)/(ep*(-1 + x)) - (2*lm*ls*ly^2*N^3)/(-1 + x) + 
     (10*ls^2*ly^2*N^3)/(-1 + x) + (17*lx*ly^2*N^3)/(2*(-1 + x)) - 
     (7*lx*ly^2*N^3)/(ep*(-1 + x)) - (lm*lx*ly^2*N^3)/(-1 + x) + 
     (14*ls*lx*ly^2*N^3)/(-1 + x) - (9*lx^2*ly^2*N^3)/(2*(-1 + x)) - 
     (13*ly^3*N^3)/(2*(-1 + x)) - (ly^3*N^3)/(3*ep*(-1 + x)) + 
     (lm*ly^3*N^3)/(3*(-1 + x)) + (2*ls*ly^3*N^3)/(3*(-1 + x)) + 
     (11*lx*ly^3*N^3)/(3*(-1 + x)) - (13*ly^4*N^3)/(12*(-1 + x)) - 
     (16313*N^5)/(648*(-1 + x)) - (2*N^5)/(ep^4*(-1 + x)) - 
     (65*N^5)/(6*ep^3*(-1 + x)) + (161*N^5)/(18*ep^2*(-1 + x)) + 
     (625*N^5)/(27*ep*(-1 + x)) - (2203*lm*N^5)/(216*(-1 + x)) - 
     (2*lm*N^5)/(ep^3*(-1 + x)) - (7*lm*N^5)/(2*ep^2*(-1 + x)) + 
     (80*lm*N^5)/(9*ep*(-1 + x)) - (505*lm^2*N^5)/(72*(-1 + x)) + 
     (lm^2*N^5)/(2*ep^2*(-1 + x)) + (4*lm^2*N^5)/(3*ep*(-1 + x)) - 
     (lm^3*N^5)/(6*(-1 + x)) + (lm^3*N^5)/(6*ep*(-1 + x)) - 
     (5*lm^4*N^5)/(24*(-1 + x)) + (211*ls*N^5)/(27*(-1 + x)) + 
     (4*ls*N^5)/(ep^3*(-1 + x)) + (7*ls*N^5)/(ep^2*(-1 + x)) - 
     (205*ls*N^5)/(9*ep*(-1 + x)) - (61*lm*ls*N^5)/(9*(-1 + x)) + 
     (4*lm*ls*N^5)/(ep^2*(-1 + x)) - (lm*ls*N^5)/(3*ep*(-1 + x)) + 
     (lm^2*ls*N^5)/(-1 + x) - (lm^2*ls*N^5)/(ep*(-1 + x)) - 
     (lm^3*ls*N^5)/(3*(-1 + x)) + (106*ls^2*N^5)/(9*(-1 + x)) - 
     (4*ls^2*N^5)/(ep^2*(-1 + x)) + (ls^2*N^5)/(3*ep*(-1 + x)) + 
     (4*lm*ls^2*N^5)/(-1 + x) - (4*lm*ls^2*N^5)/(ep*(-1 + x)) + 
     (lm^2*ls^2*N^5)/(-1 + x) - (8*ls^3*N^5)/(3*(-1 + x)) + 
     (8*ls^3*N^5)/(3*ep*(-1 + x)) + (8*lm*ls^3*N^5)/(3*(-1 + x)) - 
     (4*ls^4*N^5)/(3*(-1 + x)) + (5*lx^2*N^5)/(-1 + x) + 
     (2279*ly*N^5)/(216*(-1 + x)) + (4*ly*N^5)/(ep^3*(-1 + x)) + 
     (8*ly*N^5)/(ep^2*(-1 + x)) - (166*ly*N^5)/(9*ep*(-1 + x)) + 
     (21*lm*ly*N^5)/(4*(-1 + x)) + (2*lm*ly*N^5)/(ep^2*(-1 + x)) - 
     (3*lm*ly*N^5)/(2*ep*(-1 + x)) + (3*lm^2*ly*N^5)/(4*(-1 + x)) - 
     (lm^2*ly*N^5)/(ep*(-1 + x)) + (lm^3*ly*N^5)/(3*(-1 + x)) + 
     (167*ls*ly*N^5)/(9*(-1 + x)) - (8*ls*ly*N^5)/(ep^2*(-1 + x)) - 
     (4*ls*ly*N^5)/(3*ep*(-1 + x)) + (3*lm*ls*ly*N^5)/(-1 + x) - 
     (4*lm*ls*ly*N^5)/(ep*(-1 + x)) + (2*lm^2*ls*ly*N^5)/(-1 + x) - 
     (6*ls^2*ly*N^5)/(-1 + x) + (8*ls^2*ly*N^5)/(ep*(-1 + x)) + 
     (4*lm*ls^2*ly*N^5)/(-1 + x) - (16*ls^3*ly*N^5)/(3*(-1 + x)) + 
     (91*ly^2*N^5)/(72*(-1 + x)) - (3*ly^2*N^5)/(ep^2*(-1 + x)) - 
     (5*ly^2*N^5)/(6*ep*(-1 + x)) - (lm*ly^2*N^5)/(2*ep*(-1 + x)) + 
     (lm^2*ly^2*N^5)/(4*(-1 + x)) - (2*ls*ly^2*N^5)/(-1 + x) + 
     (6*ls*ly^2*N^5)/(ep*(-1 + x)) + (lm*ls*ly^2*N^5)/(-1 + x) - 
     (6*ls^2*ly^2*N^5)/(-1 + x) + (3*ly^3*N^5)/(4*(-1 + x)) + 
     (ly^3*N^5)/(ep*(-1 + x)) - (2*ls*ly^3*N^5)/(-1 + x) - 
     (ly^4*N^5)/(24*(-1 + x)) - (11525*nh)/(324*(-1 + x)) + 
     (12*li3*nh)/(-1 + x) - (1763*lm*nh)/(54*(-1 + x)) + 
     (8*lm*nh)/(3*ep^2*(-1 + x)) + (32*lm*nh)/(9*ep*(-1 + x)) - 
     (217*lm^2*nh)/(18*(-1 + x)) + (8*lm^2*nh)/(3*ep*(-1 + x)) - 
     (37*lm^3*nh)/(9*(-1 + x)) - (139*ls*nh)/(9*(-1 + x)) + 
     (8*ls*nh)/(3*ep^2*(-1 + x)) + (32*ls*nh)/(9*ep*(-1 + x)) - 
     (74*lm*ls*nh)/(9*(-1 + x)) - (4*lm*ls*nh)/(3*ep*(-1 + x)) - 
     (22*lm^2*ls*nh)/(3*(-1 + x)) - (4*ls^2*nh)/(9*(-1 + x)) - 
     (4*ls^2*nh)/(ep*(-1 + x)) - (2*lm*ls^2*nh)/(3*(-1 + x)) + 
     (28*ls^3*nh)/(9*(-1 + x)) - (536*lx*nh)/(27*(-1 + x)) - 
     (12*li2*lx*nh)/(-1 + x) + (68*lm*lx*nh)/(9*(-1 + x)) - 
     (8*lm*lx*nh)/(3*ep*(-1 + x)) + (2*lm^2*lx*nh)/(-1 + x) + 
     (16*ls*lx*nh)/(3*(-1 + x)) - (8*ls*lx*nh)/(3*ep*(-1 + x)) + 
     (16*lm*ls*lx*nh)/(3*(-1 + x)) + (4*ls^2*lx*nh)/(-1 + x) + 
     (32*lx^2*nh)/(-1 + x) - (2*lx^3*nh)/(9*(-1 + x)) + 
     (593*ly*nh)/(54*(-1 + x)) + (41*lm*ly*nh)/(9*(-1 + x)) - 
     (8*lm*ly*nh)/(3*ep*(-1 + x)) + (2*lm^2*ly*nh)/(-1 + x) - 
     (2*ls*ly*nh)/(3*(-1 + x)) - (8*ls*ly*nh)/(3*ep*(-1 + x)) + 
     (16*lm*ls*ly*nh)/(3*(-1 + x)) + (4*ls^2*ly*nh)/(-1 + x) - 
     (20*lx*ly*nh)/(9*(-1 + x)) + (4*lm*lx*ly*nh)/(3*(-1 + x)) + 
     (8*ls*lx*ly*nh)/(3*(-1 + x)) - (17*ly^2*nh)/(18*(-1 + x)) - 
     (lm*ly^2*nh)/(3*(-1 + x)) - (2*ls*ly^2*nh)/(3*(-1 + x)) + 
     (2*lx*ly^2*nh)/(3*(-1 + x)) - (4*ly^3*nh)/(9*(-1 + x)) + 
     (1013*nh)/(108*N^2*(-1 + x)) - (8*li3*nh)/(N^2*(-1 + x)) + 
     (337*lm*nh)/(54*N^2*(-1 + x)) - (4*lm*nh)/(3*ep*N^2*(-1 + x)) + 
     (67*lm^2*nh)/(18*N^2*(-1 + x)) - (4*lm^2*nh)/(3*ep*N^2*(-1 + x)) + 
     (13*lm^3*nh)/(9*N^2*(-1 + x)) + (5*ls*nh)/(3*N^2*(-1 + x)) - 
     (4*ls*nh)/(3*ep*N^2*(-1 + x)) + (14*lm*ls*nh)/(3*N^2*(-1 + x)) - 
     (4*lm*ls*nh)/(3*ep*N^2*(-1 + x)) + (10*lm^2*ls*nh)/(3*N^2*(-1 + x)) + 
     (2*ls^2*nh)/(N^2*(-1 + x)) + (2*lm*ls^2*nh)/(N^2*(-1 + x)) + 
     (18*lx*nh)/(N^2*(-1 + x)) + (8*li2*lx*nh)/(N^2*(-1 + x)) - 
     (235*lx^2*nh)/(9*N^2*(-1 + x)) + (2*lm*lx^2*nh)/(3*N^2*(-1 + x)) + 
     (4*ls*lx^2*nh)/(3*N^2*(-1 + x)) + (4*lx^3*nh)/(9*N^2*(-1 + x)) - 
     (5*ly*nh)/(2*N^2*(-1 + x)) + (lm*ly*nh)/(N^2*(-1 + x)) + 
     (2*ls*ly*nh)/(N^2*(-1 + x)) - (ly^2*nh)/(18*N^2*(-1 + x)) + 
     (lm*ly^2*nh)/(3*N^2*(-1 + x)) + (2*ls*ly^2*nh)/(3*N^2*(-1 + x)) + 
     (2*ly^3*nh)/(9*N^2*(-1 + x)) + (13933*N^2*nh)/(324*(-1 + x)) - 
     (4*li3*N^2*nh)/(-1 + x) + (2515*lm*N^2*nh)/(54*(-1 + x)) - 
     (16*lm*N^2*nh)/(3*ep^2*(-1 + x)) - (28*lm*N^2*nh)/(9*ep*(-1 + x)) + 
     (233*lm^2*N^2*nh)/(18*(-1 + x)) - (4*lm^2*N^2*nh)/(3*ep*(-1 + x)) + 
     (35*lm^3*N^2*nh)/(9*(-1 + x)) + (233*ls*N^2*nh)/(9*(-1 + x)) - 
     (16*ls*N^2*nh)/(3*ep^2*(-1 + x)) - (28*ls*N^2*nh)/(9*ep*(-1 + x)) + 
     (22*lm*ls*N^2*nh)/(9*(-1 + x)) + (20*lm*ls*N^2*nh)/(3*ep*(-1 + x)) + 
     (14*lm^2*ls*N^2*nh)/(3*(-1 + x)) - (46*ls^2*N^2*nh)/(9*(-1 + x)) + 
     (8*ls^2*N^2*nh)/(ep*(-1 + x)) - (14*lm*ls^2*N^2*nh)/(3*(-1 + x)) - 
     (56*ls^3*N^2*nh)/(9*(-1 + x)) + (50*lx*N^2*nh)/(27*(-1 + x)) + 
     (4*li2*lx*N^2*nh)/(-1 + x) - (68*lm*lx*N^2*nh)/(9*(-1 + x)) + 
     (8*lm*lx*N^2*nh)/(3*ep*(-1 + x)) - (2*lm^2*lx*N^2*nh)/(-1 + x) - 
     (16*ls*lx*N^2*nh)/(3*(-1 + x)) + (8*ls*lx*N^2*nh)/(3*ep*(-1 + x)) - 
     (16*lm*ls*lx*N^2*nh)/(3*(-1 + x)) - (4*ls^2*lx*N^2*nh)/(-1 + x) - 
     (35*lx^2*N^2*nh)/(9*(-1 + x)) - (2*lm*lx^2*N^2*nh)/(3*(-1 + x)) - 
     (4*ls*lx^2*N^2*nh)/(3*(-1 + x)) - (2*lx^3*N^2*nh)/(9*(-1 + x)) - 
     (781*ly*N^2*nh)/(54*(-1 + x)) - (109*lm*ly*N^2*nh)/(9*(-1 + x)) + 
     (16*lm*ly*N^2*nh)/(3*ep*(-1 + x)) - (4*lm^2*ly*N^2*nh)/(-1 + x) - 
     (14*ls*ly*N^2*nh)/(3*(-1 + x)) + (16*ls*ly*N^2*nh)/(3*ep*(-1 + x)) - 
     (32*lm*ls*ly*N^2*nh)/(3*(-1 + x)) - (8*ls^2*ly*N^2*nh)/(-1 + x) + 
     (20*lx*ly*N^2*nh)/(9*(-1 + x)) - (4*lm*lx*ly*N^2*nh)/(3*(-1 + x)) - 
     (8*ls*lx*ly*N^2*nh)/(3*(-1 + x)) + (37*ly^2*N^2*nh)/(18*(-1 + x)) - 
     (lm*ly^2*N^2*nh)/(3*(-1 + x)) - (2*ls*ly^2*N^2*nh)/(3*(-1 + x)) - 
     (2*lx*ly^2*N^2*nh)/(3*(-1 + x)) + (2*ly^3*N^2*nh)/(9*(-1 + x)) - 
     (5447*N^4*nh)/(324*(-1 + x)) - (121*lm*N^4*nh)/(6*(-1 + x)) + 
     (8*lm*N^4*nh)/(3*ep^2*(-1 + x)) + (8*lm*N^4*nh)/(9*ep*(-1 + x)) - 
     (83*lm^2*N^4*nh)/(18*(-1 + x)) - (11*lm^3*N^4*nh)/(9*(-1 + x)) - 
     (109*ls*N^4*nh)/(9*(-1 + x)) + (8*ls*N^4*nh)/(3*ep^2*(-1 + x)) + 
     (8*ls*N^4*nh)/(9*ep*(-1 + x)) + (10*lm*ls*N^4*nh)/(9*(-1 + x)) - 
     (4*lm*ls*N^4*nh)/(ep*(-1 + x)) - (2*lm^2*ls*N^4*nh)/(3*(-1 + x)) + 
     (32*ls^2*N^4*nh)/(9*(-1 + x)) - (4*ls^2*N^4*nh)/(ep*(-1 + x)) + 
     (10*lm*ls^2*N^4*nh)/(3*(-1 + x)) + (28*ls^3*N^4*nh)/(9*(-1 + x)) - 
     (2*lx^2*N^4*nh)/(-1 + x) + (323*ly*N^4*nh)/(54*(-1 + x)) + 
     (59*lm*ly*N^4*nh)/(9*(-1 + x)) - (8*lm*ly*N^4*nh)/(3*ep*(-1 + x)) + 
     (2*lm^2*ly*N^4*nh)/(-1 + x) + (10*ls*ly*N^4*nh)/(3*(-1 + x)) - 
     (8*ls*ly*N^4*nh)/(3*ep*(-1 + x)) + (16*lm*ls*ly*N^4*nh)/(3*(-1 + x)) + 
     (4*ls^2*ly*N^4*nh)/(-1 + x) - (19*ly^2*N^4*nh)/(18*(-1 + x)) + 
     (lm*ly^2*N^4*nh)/(3*(-1 + x)) + (2*ls*ly^2*N^4*nh)/(3*(-1 + x)) - 
     (4*lm^2*nh^2)/(9*N*(-1 + x)) - (8*lm*ls*nh^2)/(9*N*(-1 + x)) - 
     (4*ls^2*nh^2)/(9*N*(-1 + x)) + (8*lm^2*N*nh^2)/(9*(-1 + x)) + 
     (16*lm*ls*N*nh^2)/(9*(-1 + x)) + (8*ls^2*N*nh^2)/(9*(-1 + x)) - 
     (4*lm^2*N^3*nh^2)/(9*(-1 + x)) - (8*lm*ls*N^3*nh^2)/(9*(-1 + x)) - 
     (4*ls^2*N^3*nh^2)/(9*(-1 + x)) + (1349*nl)/(162*(-1 + x)) + 
     (7*nl)/(3*ep^3*(-1 + x)) + (8*nl)/(3*ep^2*(-1 + x)) - 
     (803*nl)/(54*ep*(-1 + x)) + (32*li3*nl)/(3*(-1 + x)) + 
     (73*lm*nl)/(18*(-1 + x)) + (3*lm*nl)/(ep^2*(-1 + x)) - 
     (20*lm*nl)/(3*ep*(-1 + x)) + (11*lm^2*nl)/(3*(-1 + x)) - 
     (lm^2*nl)/(ep*(-1 + x)) + (122*ls*nl)/(27*(-1 + x)) - 
     (2*ls*nl)/(ep^2*(-1 + x)) + (28*ls*nl)/(9*ep*(-1 + x)) + 
     (22*lm*ls*nl)/(3*(-1 + x)) - (2*lm*ls*nl)/(ep*(-1 + x)) - 
     (22*ls^2*nl)/(9*(-1 + x)) + (2*ls^2*nl)/(3*ep*(-1 + x)) - 
     (706*lx*nl)/(27*(-1 + x)) - (2*lx*nl)/(ep^2*(-1 + x)) + 
     (46*lx*nl)/(9*ep*(-1 + x)) - (32*li2*lx*nl)/(3*(-1 + x)) - 
     (44*ls*lx*nl)/(9*(-1 + x)) + (4*ls*lx*nl)/(3*ep*(-1 + x)) + 
     (32*lx^2*nl)/(-1 + x) + (199*ly*nl)/(54*(-1 + x)) - 
     (2*ly*nl)/(ep^2*(-1 + x)) + (19*ly*nl)/(9*ep*(-1 + x)) - 
     (44*ls*ly*nl)/(9*(-1 + x)) + (4*ls*ly*nl)/(3*ep*(-1 + x)) - 
     (44*lx*ly*nl)/(9*(-1 + x)) + (4*lx*ly*nl)/(3*ep*(-1 + x)) + 
     (11*ly^2*nl)/(9*(-1 + x)) - (ly^2*nl)/(3*ep*(-1 + x)) + 
     (23*nl)/(54*N^2*(-1 + x)) - nl/(ep^2*N^2*(-1 + x)) + 
     (37*nl)/(18*ep*N^2*(-1 + x)) - (28*li3*nl)/(3*N^2*(-1 + x)) - 
     (73*lm*nl)/(54*N^2*(-1 + x)) - (lm*nl)/(ep^2*N^2*(-1 + x)) + 
     (20*lm*nl)/(9*ep*N^2*(-1 + x)) - (11*lm^2*nl)/(9*N^2*(-1 + x)) + 
     (lm^2*nl)/(3*ep*N^2*(-1 + x)) - (22*ls*nl)/(9*N^2*(-1 + x)) + 
     (2*ls*nl)/(3*ep*N^2*(-1 + x)) - (22*lm*ls*nl)/(9*N^2*(-1 + x)) + 
     (2*lm*ls*nl)/(3*ep*N^2*(-1 + x)) + (18*lx*nl)/(N^2*(-1 + x)) + 
     (28*li2*lx*nl)/(3*N^2*(-1 + x)) - (241*lx^2*nl)/(9*N^2*(-1 + x)) + 
     (2*lx^2*nl)/(3*ep*N^2*(-1 + x)) - (13*ly*nl)/(6*N^2*(-1 + x)) + 
     (ly*nl)/(ep*N^2*(-1 + x)) + (2*lx^2*ly*nl)/(3*N^2*(-1 + x)) - 
     (11*ly^2*nl)/(9*N^2*(-1 + x)) + (ly^2*nl)/(3*ep*N^2*(-1 + x)) - 
     (2905*N^2*nl)/(162*(-1 + x)) - (14*N^2*nl)/(3*ep^3*(-1 + x)) - 
     (7*N^2*nl)/(3*ep^2*(-1 + x)) + (1273*N^2*nl)/(54*ep*(-1 + x)) - 
     (4*li3*N^2*nl)/(3*(-1 + x)) - (73*lm*N^2*nl)/(18*(-1 + x)) - 
     (3*lm*N^2*nl)/(ep^2*(-1 + x)) + (20*lm*N^2*nl)/(3*ep*(-1 + x)) - 
     (11*lm^2*N^2*nl)/(3*(-1 + x)) + (lm^2*N^2*nl)/(ep*(-1 + x)) - 
     (46*ls*N^2*nl)/(27*(-1 + x)) + (4*ls*N^2*nl)/(ep^2*(-1 + x)) - 
     (74*ls*N^2*nl)/(9*ep*(-1 + x)) - (22*lm*ls*N^2*nl)/(3*(-1 + x)) + 
     (2*lm*ls*N^2*nl)/(ep*(-1 + x)) + (44*ls^2*N^2*nl)/(9*(-1 + x)) - 
     (4*ls^2*N^2*nl)/(3*ep*(-1 + x)) + (220*lx*N^2*nl)/(27*(-1 + x)) + 
     (2*lx*N^2*nl)/(ep^2*(-1 + x)) - (46*lx*N^2*nl)/(9*ep*(-1 + x)) + 
     (4*li2*lx*N^2*nl)/(3*(-1 + x)) + (44*ls*lx*N^2*nl)/(9*(-1 + x)) - 
     (4*ls*lx*N^2*nl)/(3*ep*(-1 + x)) - (29*lx^2*N^2*nl)/(9*(-1 + x)) - 
     (2*lx^2*N^2*nl)/(3*ep*(-1 + x)) - (47*ly*N^2*nl)/(54*(-1 + x)) + 
     (4*ly*N^2*nl)/(ep^2*(-1 + x)) - (65*ly*N^2*nl)/(9*ep*(-1 + x)) + 
     (88*ls*ly*N^2*nl)/(9*(-1 + x)) - (8*ls*ly*N^2*nl)/(3*ep*(-1 + x)) + 
     (44*lx*ly*N^2*nl)/(9*(-1 + x)) - (4*lx*ly*N^2*nl)/(3*ep*(-1 + x)) - 
     (2*lx^2*ly*N^2*nl)/(3*(-1 + x)) + (11*ly^2*N^2*nl)/(9*(-1 + x)) - 
     (ly^2*N^2*nl)/(3*ep*(-1 + x)) + (1487*N^4*nl)/(162*(-1 + x)) + 
     (7*N^4*nl)/(3*ep^3*(-1 + x)) + (2*N^4*nl)/(3*ep^2*(-1 + x)) - 
     (581*N^4*nl)/(54*ep*(-1 + x)) + (73*lm*N^4*nl)/(54*(-1 + x)) + 
     (lm*N^4*nl)/(ep^2*(-1 + x)) - (20*lm*N^4*nl)/(9*ep*(-1 + x)) + 
     (11*lm^2*N^4*nl)/(9*(-1 + x)) - (lm^2*N^4*nl)/(3*ep*(-1 + x)) - 
     (10*ls*N^4*nl)/(27*(-1 + x)) - (2*ls*N^4*nl)/(ep^2*(-1 + x)) + 
     (40*ls*N^4*nl)/(9*ep*(-1 + x)) + (22*lm*ls*N^4*nl)/(9*(-1 + x)) - 
     (2*lm*ls*N^4*nl)/(3*ep*(-1 + x)) - (22*ls^2*N^4*nl)/(9*(-1 + x)) + 
     (2*ls^2*N^4*nl)/(3*ep*(-1 + x)) - (2*lx^2*N^4*nl)/(-1 + x) - 
     (35*ly*N^4*nl)/(54*(-1 + x)) - (2*ly*N^4*nl)/(ep^2*(-1 + x)) + 
     (37*ly*N^4*nl)/(9*ep*(-1 + x)) - (44*ls*ly*N^4*nl)/(9*(-1 + x)) + 
     (4*ls*ly*N^4*nl)/(3*ep*(-1 + x)) - (11*ly^2*N^4*nl)/(9*(-1 + x)) + 
     (ly^2*N^4*nl)/(3*ep*(-1 + x)) + (16*lm*nh*nl)/(9*N*(-1 + x)) - 
     (8*lm*nh*nl)/(9*ep*N*(-1 + x)) + (4*lm^2*nh*nl)/(9*N*(-1 + x)) + 
     (16*ls*nh*nl)/(9*N*(-1 + x)) - (8*ls*nh*nl)/(9*ep*N*(-1 + x)) + 
     (8*lm*ls*nh*nl)/(9*N*(-1 + x)) + (4*ls^2*nh*nl)/(9*N*(-1 + x)) - 
     (32*lm*N*nh*nl)/(9*(-1 + x)) + (16*lm*N*nh*nl)/(9*ep*(-1 + x)) - 
     (8*lm^2*N*nh*nl)/(9*(-1 + x)) - (32*ls*N*nh*nl)/(9*(-1 + x)) + 
     (16*ls*N*nh*nl)/(9*ep*(-1 + x)) - (16*lm*ls*N*nh*nl)/(9*(-1 + x)) - 
     (8*ls^2*N*nh*nl)/(9*(-1 + x)) + (16*lm*N^3*nh*nl)/(9*(-1 + x)) - 
     (8*lm*N^3*nh*nl)/(9*ep*(-1 + x)) + (4*lm^2*N^3*nh*nl)/(9*(-1 + x)) + 
     (16*ls*N^3*nh*nl)/(9*(-1 + x)) - (8*ls*N^3*nh*nl)/(9*ep*(-1 + x)) + 
     (8*lm*ls*N^3*nh*nl)/(9*(-1 + x)) + (4*ls^2*N^3*nh*nl)/(9*(-1 + x)) - 
     (4*nl^2)/(9*N*(-1 + x)) - (4*nl^2)/(9*ep^2*N*(-1 + x)) + 
     (8*nl^2)/(9*ep*N*(-1 + x)) + (8*N*nl^2)/(9*(-1 + x)) + 
     (8*N*nl^2)/(9*ep^2*(-1 + x)) - (16*N*nl^2)/(9*ep*(-1 + x)) - 
     (4*N^3*nl^2)/(9*(-1 + x)) - (4*N^3*nl^2)/(9*ep^2*(-1 + x)) + 
     (8*N^3*nl^2)/(9*ep*(-1 + x)) - (13*Pi^2)/(12*N^3*(-1 + x)) + 
     Pi^2/(2*ep^2*N^3*(-1 + x)) - Pi^2/(3*ep*N^3*(-1 + x)) + 
     (2*l2*Pi^2)/(N^3*(-1 + x)) - (17*lm*Pi^2)/(12*N^3*(-1 + x)) + 
     (2*lm*Pi^2)/(3*ep*N^3*(-1 + x)) - (5*lm^2*Pi^2)/(12*N^3*(-1 + x)) + 
     (2*ls*Pi^2)/(3*N^3*(-1 + x)) - (ls*Pi^2)/(ep*N^3*(-1 + x)) - 
     (4*lm*ls*Pi^2)/(3*N^3*(-1 + x)) + (ls^2*Pi^2)/(N^3*(-1 + x)) + 
     (4*lx*Pi^2)/(3*N^3*(-1 + x)) - (2*lx*Pi^2)/(ep*N^3*(-1 + x)) - 
     (lm*lx*Pi^2)/(N^3*(-1 + x)) + (4*ls*lx*Pi^2)/(N^3*(-1 + x)) - 
     (lx^2*Pi^2)/(3*N^3*(-1 + x)) + (ly*Pi^2)/(N^3*(-1 + x)) - 
     (ly*Pi^2)/(ep*N^3*(-1 + x)) - (lm*ly*Pi^2)/(2*N^3*(-1 + x)) + 
     (2*ls*ly*Pi^2)/(N^3*(-1 + x)) - (5*lx*ly*Pi^2)/(3*N^3*(-1 + x)) + 
     (2*ly^2*Pi^2)/(3*N^3*(-1 + x)) + (374*Pi^2)/(27*N*(-1 + x)) - 
     (4*Pi^2)/(3*ep^2*N*(-1 + x)) - (25*Pi^2)/(9*ep*N*(-1 + x)) - 
     (6*l2*Pi^2)/(N*(-1 + x)) - (14*li2*Pi^2)/(3*N*(-1 + x)) + 
     (49*lm*Pi^2)/(12*N*(-1 + x)) - (5*lm*Pi^2)/(2*ep*N*(-1 + x)) + 
     (3*lm^2*Pi^2)/(2*N*(-1 + x)) + (2*ls*Pi^2)/(3*N*(-1 + x)) + 
     (8*ls*Pi^2)/(3*ep*N*(-1 + x)) + (5*lm*ls*Pi^2)/(N*(-1 + x)) - 
     (8*ls^2*Pi^2)/(3*N*(-1 + x)) - (lx*Pi^2)/(9*N*(-1 + x)) + 
     (4*lx*Pi^2)/(3*ep*N*(-1 + x)) + (2*lm*lx*Pi^2)/(N*(-1 + x)) - 
     (8*ls*lx*Pi^2)/(3*N*(-1 + x)) - (lx^2*Pi^2)/(2*N*(-1 + x)) + 
     (17*ly*Pi^2)/(18*N*(-1 + x)) + (7*ly*Pi^2)/(3*ep*N*(-1 + x)) + 
     (2*lm*ly*Pi^2)/(N*(-1 + x)) - (14*ls*ly*Pi^2)/(3*N*(-1 + x)) - 
     (7*lx*ly*Pi^2)/(N*(-1 + x)) - (5*ly^2*Pi^2)/(6*N*(-1 + x)) - 
     (1345*N*Pi^2)/(36*(-1 + x)) + (7*N*Pi^2)/(6*ep^2*(-1 + x)) + 
     (371*N*Pi^2)/(36*ep*(-1 + x)) + (6*l2*N*Pi^2)/(-1 + x) - 
     (20*li2*N*Pi^2)/(3*(-1 + x)) - (15*lm*N*Pi^2)/(4*(-1 + x)) + 
     (7*lm*N*Pi^2)/(2*ep*(-1 + x)) - (2*lm^2*N*Pi^2)/(-1 + x) - 
     (85*ls*N*Pi^2)/(18*(-1 + x)) - (7*ls*N*Pi^2)/(3*ep*(-1 + x)) - 
     (7*lm*ls*N*Pi^2)/(-1 + x) + (7*ls^2*N*Pi^2)/(3*(-1 + x)) + 
     (17*lx*N*Pi^2)/(6*(-1 + x)) - (3*lx*N*Pi^2)/(ep*(-1 + x)) - 
     (lm*lx*N*Pi^2)/(-1 + x) + (6*ls*lx*N*Pi^2)/(-1 + x) - 
     (3*lx^2*N*Pi^2)/(-1 + x) - (68*ly*N*Pi^2)/(9*(-1 + x)) - 
     (4*ly*N*Pi^2)/(3*ep*(-1 + x)) - (3*lm*ly*N*Pi^2)/(-1 + x) + 
     (8*ls*ly*N*Pi^2)/(3*(-1 + x)) + (11*lx*ly*N*Pi^2)/(-1 + x) - 
     (7*ly^2*N*Pi^2)/(6*(-1 + x)) + (71*N^3*Pi^2)/(2*(-1 + x)) - 
     (7*N^3*Pi^2)/(3*ep^2*(-1 + x)) - (125*N^3*Pi^2)/(18*ep*(-1 + x)) - 
     (2*l2*N^3*Pi^2)/(-1 + x) + (40*li2*N^3*Pi^2)/(3*(-1 + x)) + 
     (11*lm*N^3*Pi^2)/(12*(-1 + x)) - (13*lm*N^3*Pi^2)/(6*ep*(-1 + x)) + 
     (7*lm^2*N^3*Pi^2)/(6*(-1 + x)) - (29*ls*N^3*Pi^2)/(9*(-1 + x)) + 
     (14*ls*N^3*Pi^2)/(3*ep*(-1 + x)) + (13*lm*ls*N^3*Pi^2)/(3*(-1 + x)) - 
     (14*ls^2*N^3*Pi^2)/(3*(-1 + x)) - (73*lx*N^3*Pi^2)/(18*(-1 + x)) + 
     (11*lx*N^3*Pi^2)/(3*ep*(-1 + x)) - (22*ls*lx*N^3*Pi^2)/(3*(-1 + x)) + 
     (23*lx^2*N^3*Pi^2)/(6*(-1 + x)) + (5*ly*N^3*Pi^2)/(18*(-1 + x)) + 
     (11*ly*N^3*Pi^2)/(3*ep*(-1 + x)) + (2*lm*ly*N^3*Pi^2)/(-1 + x) - 
     (22*ls*ly*N^3*Pi^2)/(3*(-1 + x)) - (7*lx*ly*N^3*Pi^2)/(3*(-1 + x)) - 
     (11*ly^2*N^3*Pi^2)/(6*(-1 + x)) - (589*N^5*Pi^2)/(54*(-1 + x)) + 
     (2*N^5*Pi^2)/(ep^2*(-1 + x)) - (N^5*Pi^2)/(4*ep*(-1 + x)) - 
     (2*li2*N^5*Pi^2)/(-1 + x) + (lm*N^5*Pi^2)/(6*(-1 + x)) + 
     (lm*N^5*Pi^2)/(2*ep*(-1 + x)) - (lm^2*N^5*Pi^2)/(4*(-1 + x)) + 
     (119*ls*N^5*Pi^2)/(18*(-1 + x)) - (4*ls*N^5*Pi^2)/(ep*(-1 + x)) - 
     (lm*ls*N^5*Pi^2)/(-1 + x) + (4*ls^2*N^5*Pi^2)/(-1 + x) + 
     (16*ly*N^5*Pi^2)/(3*(-1 + x)) - (11*ly*N^5*Pi^2)/(3*ep*(-1 + x)) - 
     (lm*ly*N^5*Pi^2)/(2*(-1 + x)) + (22*ls*ly*N^5*Pi^2)/(3*(-1 + x)) + 
     (19*ly^2*N^5*Pi^2)/(6*(-1 + x)) + (74*nh*Pi^2)/(27*(-1 + x)) - 
     (2*nh*Pi^2)/(9*ep*(-1 + x)) + (32*li2*nh*Pi^2)/(3*(-1 + x)) - 
     (19*lm*nh*Pi^2)/(9*(-1 + x)) - (22*ls*nh*Pi^2)/(9*(-1 + x)) - 
     (28*lx*nh*Pi^2)/(3*(-1 + x)) - (2*ly*nh*Pi^2)/(3*(-1 + x)) - 
     (7*nh*Pi^2)/(9*N^2*(-1 + x)) - (8*li2*nh*Pi^2)/(N^2*(-1 + x)) + 
     (7*lm*nh*Pi^2)/(9*N^2*(-1 + x)) + (8*ls*nh*Pi^2)/(9*N^2*(-1 + x)) + 
     (64*lx*nh*Pi^2)/(9*N^2*(-1 + x)) + (2*ly*nh*Pi^2)/(9*N^2*(-1 + x)) - 
     (85*N^2*nh*Pi^2)/(27*(-1 + x)) + (4*N^2*nh*Pi^2)/(9*ep*(-1 + x)) - 
     (4*li2*N^2*nh*Pi^2)/(-1 + x) + (17*lm*N^2*nh*Pi^2)/(9*(-1 + x)) + 
     (20*ls*N^2*nh*Pi^2)/(9*(-1 + x)) + (20*lx*N^2*nh*Pi^2)/(9*(-1 + x)) + 
     (2*ly*N^2*nh*Pi^2)/(3*(-1 + x)) + (32*N^4*nh*Pi^2)/(27*(-1 + x)) - 
     (2*N^4*nh*Pi^2)/(9*ep*(-1 + x)) + (4*li2*N^4*nh*Pi^2)/(3*(-1 + x)) - 
     (5*lm*N^4*nh*Pi^2)/(9*(-1 + x)) - (2*ls*N^4*nh*Pi^2)/(3*(-1 + x)) - 
     (2*ly*N^4*nh*Pi^2)/(9*(-1 + x)) + (95*nl*Pi^2)/(18*(-1 + x)) - 
     (25*nl*Pi^2)/(18*ep*(-1 + x)) + (32*li2*nl*Pi^2)/(3*(-1 + x)) - 
     (lm*nl*Pi^2)/(2*(-1 + x)) - (ls*nl*Pi^2)/(9*(-1 + x)) - 
     (79*lx*nl*Pi^2)/(9*(-1 + x)) + (2*ly*nl*Pi^2)/(9*(-1 + x)) - 
     (44*nl*Pi^2)/(27*N^2*(-1 + x)) + (4*nl*Pi^2)/(9*ep*N^2*(-1 + x)) - 
     (8*li2*nl*Pi^2)/(N^2*(-1 + x)) + (lm*nl*Pi^2)/(6*N^2*(-1 + x)) + 
     (58*lx*nl*Pi^2)/(9*N^2*(-1 + x)) - (ly*nl*Pi^2)/(9*N^2*(-1 + x)) - 
     (17*N^2*nl*Pi^2)/(3*(-1 + x)) + (13*N^2*nl*Pi^2)/(9*ep*(-1 + x)) - 
     (4*li2*N^2*nl*Pi^2)/(-1 + x) + (lm*N^2*nl*Pi^2)/(2*(-1 + x)) + 
     (2*ls*N^2*nl*Pi^2)/(9*(-1 + x)) + (7*lx*N^2*nl*Pi^2)/(3*(-1 + x)) - 
     (ly*N^2*nl*Pi^2)/(9*(-1 + x)) + (109*N^4*nl*Pi^2)/(54*(-1 + x)) - 
     (N^4*nl*Pi^2)/(2*ep*(-1 + x)) + (4*li2*N^4*nl*Pi^2)/(3*(-1 + x)) - 
     (lm*N^4*nl*Pi^2)/(6*(-1 + x)) - (ls*N^4*nl*Pi^2)/(9*(-1 + x)) + 
     (2*nh*nl*Pi^2)/(27*N*(-1 + x)) - (4*N*nh*nl*Pi^2)/(27*(-1 + x)) + 
     (2*N^3*nh*nl*Pi^2)/(27*(-1 + x)) - (11*Pi^4)/(60*N^3*(-1 + x)) + 
     (283*Pi^4)/(360*N*(-1 + x)) + (299*N*Pi^4)/(120*(-1 + x)) - 
     (143*N^3*Pi^4)/(40*(-1 + x)) + (173*N^5*Pi^4)/(360*(-1 + x)) - 
     (88*nh*Pi^4)/(45*(-1 + x)) + (22*nh*Pi^4)/(15*N^2*(-1 + x)) + 
     (11*N^2*nh*Pi^4)/(15*(-1 + x)) - (11*N^4*nh*Pi^4)/(45*(-1 + x)) - 
     (88*nl*Pi^4)/(45*(-1 + x)) + (22*nl*Pi^4)/(15*N^2*(-1 + x)) + 
     (11*N^2*nl*Pi^4)/(15*(-1 + x)) - (11*N^4*nl*Pi^4)/(45*(-1 + x)) + 
     (5*s12)/(2*N^3*(-1 + x)) + (lm*s12)/(N^3*(-1 + x)) - 
     (2*lx*s12)/(N^3*(-1 + x)) + (ly*s12)/(N^3*(-1 + x)) + 
     (19*s12)/(3*N*(-1 + x)) - (2*s12)/(ep*N*(-1 + x)) + 
     (4*ls*s12)/(N*(-1 + x)) - (10*lx*s12)/(N*(-1 + x)) + 
     (6*ly*s12)/(N*(-1 + x)) + (8*N*s12)/(3*(-1 + x)) - 
     (2*N*s12)/(ep*(-1 + x)) - (2*lm*N*s12)/(-1 + x) + 
     (4*ls*N*s12)/(-1 + x) - (22*lx*N*s12)/(-1 + x) + (4*ly*N*s12)/(-1 + x) - 
     (19*N^3*s12)/(3*(-1 + x)) + (2*N^3*s12)/(ep*(-1 + x)) - 
     (4*ls*N^3*s12)/(-1 + x) + (34*lx*N^3*s12)/(-1 + x) - 
     (6*ly*N^3*s12)/(-1 + x) - (31*N^5*s12)/(6*(-1 + x)) + 
     (2*N^5*s12)/(ep*(-1 + x)) + (lm*N^5*s12)/(-1 + x) - 
     (4*ls*N^5*s12)/(-1 + x) - (5*ly*N^5*s12)/(-1 + x) - 
     (4*nh*s12)/(3*(-1 + x)) + (4*N^4*nh*s12)/(3*(-1 + x)) - 
     (2*nl*s12)/(3*(-1 + x)) + (2*nl*s12)/(3*N^2*(-1 + x)) - 
     (2*N^2*nl*s12)/(3*(-1 + x)) + (2*N^4*nl*s12)/(3*(-1 + x)) + 
     (3*s13)/(N^3*(-1 + x)) + (6*s13)/(N*(-1 + x)) - (6*N^3*s13)/(-1 + x) - 
     (3*N^5*s13)/(-1 + x) - (14*s22)/(N^3*(-1 + x)) + (8*s22)/(N*(-1 + x)) + 
     (84*N*s22)/(-1 + x) - (60*N^3*s22)/(-1 + x) - (18*N^5*s22)/(-1 + x) + 
     (64*nh*s22)/(-1 + x) - (48*nh*s22)/(N^2*(-1 + x)) - 
     (24*N^2*nh*s22)/(-1 + x) + (8*N^4*nh*s22)/(-1 + x) + 
     (64*nl*s22)/(-1 + x) - (48*nl*s22)/(N^2*(-1 + x)) - 
     (24*N^2*nl*s22)/(-1 + x) + (8*N^4*nl*s22)/(-1 + x) + ly^2/(N^3*x^2) - 
     (2*ly^2)/(N*x^2) + (2*ly^2*N)/x^2 - (ly^2*N^3)/x^2 + (12*ly^2*nh)/x^2 - 
     (9*ly^2*nh)/(N^2*x^2) - (3*ly^2*N^2*nh)/x^2 + (12*ly^2*nl)/x^2 - 
     (9*ly^2*nl)/(N^2*x^2) - (3*ly^2*N^2*nl)/x^2 + 47/(8*N^3*x) + 
     1/(2*ep^2*N^3*x) + 1/(2*ep*N^3*x) + (5*li3)/(2*N^3*x) + 
     (3*li4)/(N^3*x) + (11*lm)/(8*N^3*x) + lm/(ep^2*N^3*x) + 
     (li3*lm)/(N^3*x) + (13*lm^2)/(8*N^3*x) + lm^2/(2*ep^2*N^3*x) - 
     lm^2/(ep*N^3*x) + (2*lm^3)/(3*N^3*x) - lm^3/(2*ep*N^3*x) + 
     (7*lm^4)/(24*N^3*x) - ls/(N^3*x) - ls/(ep*N^3*x) - 
     (2*lm*ls)/(ep*N^3*x) + (2*lm^2*ls)/(N^3*x) - (lm^2*ls)/(ep*N^3*x) + 
     (lm^3*ls)/(N^3*x) + ls^2/(N^3*x) + (2*lm*ls^2)/(N^3*x) + 
     (lm^2*ls^2)/(N^3*x) - (19*lx)/(8*N^3*x) - (3*lx)/(2*ep*N^3*x) - 
     (5*li2*lx)/(2*N^3*x) - (2*li3*lx)/(N^3*x) - (5*lm*lx)/(4*N^3*x) - 
     (3*lm*lx)/(2*ep*N^3*x) - (li2*lm*lx)/(N^3*x) + (3*lm^2*lx)/(4*N^3*x) + 
     (3*ls*lx)/(N^3*x) + (3*lm*ls*lx)/(N^3*x) + (17*lx^2)/(8*N^3*x) - 
     lx^2/(2*ep*N^3*x) + (li2*lx^2)/(2*N^3*x) + (3*lm*lx^2)/(2*N^3*x) - 
     (lm*lx^2)/(2*ep*N^3*x) + (lm^2*lx^2)/(4*N^3*x) + (ls*lx^2)/(N^3*x) + 
     (lm*ls*lx^2)/(N^3*x) + (13*lx^3)/(12*N^3*x) + (lm*lx^3)/(3*N^3*x) + 
     lx^4/(8*N^3*x) - ly/(N^3*x) - (16*li3*ly)/(N^3*x) + 
     (16*li2*lx*ly)/(N^3*x) - (5*lx^2*ly)/(4*N^3*x) - 
     (lm*lx^2*ly)/(2*N^3*x) + (5*ly^2)/(4*N^3*x) - ly^2/(ep*N^3*x) + 
     (lm*ly^2)/(2*N^3*x) - (lm*ly^2)/(ep*N^3*x) + (lm^2*ly^2)/(2*N^3*x) + 
     (2*ls*ly^2)/(N^3*x) + (2*lm*ls*ly^2)/(N^3*x) + (3*lx*ly^2)/(2*N^3*x) + 
     (4*lx^2*ly^2)/(N^3*x) + (2*ly^3)/(3*N^3*x) + (2*lm*ly^3)/(3*N^3*x) - 
     (5*lx*ly^3)/(3*N^3*x) + (2*ly^4)/(3*N^3*x) - 1103/(108*N*x) - 
     2/(ep^3*N*x) - 13/(2*ep^2*N*x) + 56/(9*ep*N*x) + (19*li3)/(3*N*x) - 
     (2*li3)/(ep*N*x) + (6*li4)/(N*x) - (1547*lm)/(108*N*x) - 
     (2*lm)/(ep^3*N*x) - (13*lm)/(2*ep^2*N*x) + (80*lm)/(9*ep*N*x) - 
     (107*lm^2)/(9*N*x) - lm^2/(ep^2*N*x) + (13*lm^2)/(3*ep*N*x) - 
     (13*lm^3)/(6*N*x) + (5*lm^3)/(3*ep*N*x) - (13*lm^4)/(12*N*x) - 
     (79*ls)/(9*N*x) + (4*ls)/(ep^2*N*x) + (17*ls)/(3*ep*N*x) + 
     (4*li3*ls)/(N*x) - (61*lm*ls)/(9*N*x) + (4*lm*ls)/(ep^2*N*x) + 
     (17*lm*ls)/(3*ep*N*x) - (5*lm^2*ls)/(N*x) + (2*lm^2*ls)/(ep*N*x) - 
     (10*lm^3*ls)/(3*N*x) - (2*ls^2)/(N*x) - (4*ls^2)/(ep*N*x) - 
     (2*lm*ls^2)/(N*x) - (4*lm*ls^2)/(ep*N*x) - (2*lm^2*ls^2)/(N*x) + 
     (8*ls^3)/(3*N*x) + (8*lm*ls^3)/(3*N*x) - (23*lx)/(12*N*x) + 
     (5*lx)/(ep^2*N*x) + (23*lx)/(2*ep*N*x) - (19*li2*lx)/(3*N*x) + 
     (2*li2*lx)/(ep*N*x) + (9*lm*lx)/(N*x) + (2*lm*lx)/(ep^2*N*x) + 
     (3*lm*lx)/(ep*N*x) - (3*lm^2*lx)/(2*N*x) - (lm^2*lx)/(ep*N*x) + 
     (lm^3*lx)/(3*N*x) - (12*ls*lx)/(N*x) - (10*ls*lx)/(ep*N*x) - 
     (4*li2*ls*lx)/(N*x) - (6*lm*ls*lx)/(N*x) - (4*lm*ls*lx)/(ep*N*x) + 
     (2*lm^2*ls*lx)/(N*x) + (10*ls^2*lx)/(N*x) + (4*lm*ls^2*lx)/(N*x) - 
     (143*lx^2)/(9*N*x) + lx^2/(ep^2*N*x) - (11*lx^2)/(3*ep*N*x) - 
     (3*li2*lx^2)/(N*x) - (9*lm*lx^2)/(2*N*x) + (lm*lx^2)/(ep*N*x) - 
     (lm^2*lx^2)/(2*N*x) + (11*ls*lx^2)/(N*x) - (2*ls*lx^2)/(ep*N*x) - 
     (2*lm*ls*lx^2)/(N*x) + (2*ls^2*lx^2)/(N*x) + (17*lx^3)/(6*N*x) - 
     (5*lx^3)/(3*ep*N*x) - (lm*lx^3)/(N*x) + (10*ls*lx^3)/(3*N*x) + 
     (11*lx^4)/(12*N*x) - (7*ly)/(N*x) + (2*ly)/(ep^2*N*x) - ly/(ep*N*x) - 
     (2*li3*ly)/(N*x) + (4*lm*ly)/(N*x) + (2*lm*ly)/(ep^2*N*x) - 
     (3*lm*ly)/(ep*N*x) + (3*lm^2*ly)/(2*N*x) - (lm^2*ly)/(ep*N*x) + 
     (lm^3*ly)/(3*N*x) + (2*ls*ly)/(N*x) - (4*ls*ly)/(ep*N*x) + 
     (6*lm*ls*ly)/(N*x) - (4*lm*ls*ly)/(ep*N*x) + (2*lm^2*ls*ly)/(N*x) + 
     (4*ls^2*ly)/(N*x) + (4*lm*ls^2*ly)/(N*x) - (5*lx*ly)/(ep*N*x) + 
     (2*li2*lx*ly)/(N*x) + (3*lm*lx*ly)/(N*x) - (2*lm*lx*ly)/(ep*N*x) + 
     (lm^2*lx*ly)/(N*x) + (10*ls*lx*ly)/(N*x) + (4*lm*ls*lx*ly)/(N*x) + 
     (13*lx^2*ly)/(3*N*x) + (lm*lx^2*ly)/(N*x) - (lx^3*ly)/(3*N*x) - 
     (409*ly^2)/(36*N*x) + (2*ly^2)/(ep^2*N*x) + (8*ly^2)/(3*ep*N*x) - 
     (lm*ly^2)/(2*N*x) + (lm*ly^2)/(ep*N*x) - (lm^2*ly^2)/(2*N*x) + 
     (2*ls*ly^2)/(N*x) - (4*ls*ly^2)/(ep*N*x) - (2*lm*ls*ly^2)/(N*x) + 
     (4*ls^2*ly^2)/(N*x) + (9*lx*ly^2)/(2*N*x) - (2*lx*ly^2)/(ep*N*x) + 
     (lm*lx*ly^2)/(N*x) + (4*ls*lx*ly^2)/(N*x) + (lx^2*ly^2)/(2*N*x) + 
     ly^3/(6*N*x) - (10*ly^3)/(3*ep*N*x) - (lm*ly^3)/(N*x) + 
     (20*ls*ly^3)/(3*N*x) + (10*lx*ly^3)/(3*N*x) + (13*ly^4)/(6*N*x) + 
     (2266*N)/(81*x) + (2*N)/(ep^4*x) + (89*N)/(6*ep^3*x) + 
     (23*N)/(9*ep^2*x) - (2003*N)/(54*ep*x) + (8*li3*N)/(3*x) - 
     (2*li3*N)/(ep*x) + (625*lm*N)/(18*x) + (6*lm*N)/(ep^3*x) + 
     (27*lm*N)/(2*ep^2*x) - (80*lm*N)/(3*ep*x) - (2*li3*lm*N)/x + 
     (311*lm^2*N)/(12*x) - (7*lm^2*N)/(ep*x) + (5*lm^3*N)/(2*x) - 
     (2*lm^3*N)/(ep*x) + (3*lm^4*N)/(2*x) + (344*ls*N)/(27*x) - 
     (4*ls*N)/(ep^3*x) - (15*ls*N)/(ep^2*x) + (130*ls*N)/(9*ep*x) + 
     (4*li3*ls*N)/x + (61*lm*ls*N)/(3*x) - (12*lm*ls*N)/(ep^2*x) - 
     (5*lm*ls*N)/(ep*x) + (3*lm^2*ls*N)/x + (4*lm^3*ls*N)/x - 
     (97*ls^2*N)/(9*x) + (4*ls^2*N)/(ep^2*x) + (23*ls^2*N)/(3*ep*x) - 
     (6*lm*ls^2*N)/x + (12*lm*ls^2*N)/(ep*x) - (8*ls^3*N)/(3*x) - 
     (8*ls^3*N)/(3*ep*x) - (8*lm*ls^3*N)/x + (4*ls^4*N)/(3*x) + 
     (11*lx*N)/(27*x) - (4*lx*N)/(ep^3*x) - (18*lx*N)/(ep^2*x) - 
     (lx*N)/(18*ep*x) - (8*li2*lx*N)/(3*x) + (2*li2*lx*N)/(ep*x) + 
     (4*li3*lx*N)/x - (39*lm*lx*N)/(2*x) - (6*lm*lx*N)/(ep^2*x) + 
     (2*li2*lm*lx*N)/x + (3*lm^2*lx*N)/(ep*x) - (lm^3*lx*N)/x - 
     (32*ls*lx*N)/(9*x) + (8*ls*lx*N)/(ep^2*x) + (64*ls*lx*N)/(3*ep*x) - 
     (4*li2*ls*lx*N)/x + (12*lm*ls*lx*N)/(ep*x) - (6*lm^2*ls*lx*N)/x - 
     (14*ls^2*lx*N)/x - (8*ls^2*lx*N)/(ep*x) - (12*lm*ls^2*lx*N)/x + 
     (16*ls^3*lx*N)/(3*x) + (869*lx^2*N)/(36*x) + (lx^2*N)/(ep^2*x) + 
     (29*lx^2*N)/(3*ep*x) - (4*li2*lx^2*N)/x + (9*lm*lx^2*N)/(2*x) - 
     (23*ls*lx^2*N)/x - (2*ls*lx^2*N)/(ep*x) + (2*ls^2*lx^2*N)/x - 
     (29*lx^3*N)/(3*x) + (7*lx^3*N)/(3*ep*x) + (lm*lx^3*N)/x - 
     (14*ls*lx^3*N)/(3*x) - (13*lx^4*N)/(6*x) - (214*ly*N)/(27*x) - 
     (4*ly*N)/(ep^3*x) - (7*ly*N)/(ep^2*x) + (247*ly*N)/(9*ep*x) + 
     (62*li3*ly*N)/x - (8*lm*ly*N)/x - (4*lm*ly*N)/(ep^2*x) + 
     (6*lm*ly*N)/(ep*x) - (3*lm^2*ly*N)/x + (2*lm^2*ly*N)/(ep*x) - 
     (2*lm^3*ly*N)/(3*x) - (230*ls*ly*N)/(9*x) + (8*ls*ly*N)/(ep^2*x) - 
     (2*ls*ly*N)/(3*ep*x) - (12*lm*ls*ly*N)/x + (8*lm*ls*ly*N)/(ep*x) - 
     (4*lm^2*ls*ly*N)/x + (8*ls^2*ly*N)/x - (8*ls^2*ly*N)/(ep*x) - 
     (8*lm*ls^2*ly*N)/x + (16*ls^3*ly*N)/(3*x) - (194*lx*ly*N)/(9*x) + 
     (8*lx*ly*N)/(ep^2*x) + (4*lx*ly*N)/(3*ep*x) - (62*li2*lx*ly*N)/x - 
     (6*lm*lx*ly*N)/x + (4*lm*lx*ly*N)/(ep*x) - (2*lm^2*lx*ly*N)/x + 
     (12*ls*lx*ly*N)/x - (16*ls*lx*ly*N)/(ep*x) - (8*lm*ls*lx*ly*N)/x + 
     (16*ls^2*lx*ly*N)/x - (lx^2*ly*N)/(3*x) - (5*lx^2*ly*N)/(ep*x) - 
     (lm*lx^2*ly*N)/x + (10*ls*lx^2*ly*N)/x - (81*ly^2*N)/(4*x) - 
     (2*ly^2*N)/(ep^2*x) + (5*ly^2*N)/(ep*x) - (lm*ly^2*N)/(2*x) + 
     (lm*ly^2*N)/(ep*x) - (lm^2*ly^2*N)/(2*x) - (10*ls*ly^2*N)/x + 
     (4*ls*ly^2*N)/(ep*x) - (2*lm*ls*ly^2*N)/x - (4*ls^2*ly^2*N)/x - 
     (125*lx*ly^2*N)/(6*x) + (2*lx*ly^2*N)/(ep*x) - (2*lm*lx*ly^2*N)/x - 
     (4*ls*lx*ly^2*N)/x - (19*lx^2*ly^2*N)/(2*x) + (26*ly^3*N)/(3*x) + 
     (2*ly^3*N)/(3*ep*x) - (4*ls*ly^3*N)/(3*x) - (lx*ly^3*N)/x - 
     (ly^4*N)/(6*x) - (15815*N^3)/(324*x) - (4*N^3)/(ep^4*x) - 
     (71*N^3)/(3*ep^3*x) + (223*N^3)/(18*ep^2*x) + (1445*N^3)/(27*ep*x) - 
     (19*li3*N^3)/(3*x) + (2*li3*N^3)/(ep*x) - (6*li4*N^3)/x - 
     (1151*lm*N^3)/(36*x) - (6*lm*N^3)/(ep^3*x) - (23*lm*N^3)/(2*ep^2*x) + 
     (80*lm*N^3)/(3*ep*x) - (68*lm^2*N^3)/(3*x) + (lm^2*N^3)/(ep^2*x) + 
     (5*lm^2*N^3)/(ep*x) - (7*lm^3*N^3)/(6*x) + (lm^3*N^3)/(ep*x) - 
     (11*lm^4*N^3)/(12*x) + (131*ls*N^3)/(27*x) + (8*ls*N^3)/(ep^3*x) + 
     (18*ls*N^3)/(ep^2*x) - (377*ls*N^3)/(9*ep*x) - (4*li3*ls*N^3)/x - 
     (61*lm*ls*N^3)/(3*x) + (12*lm*ls*N^3)/(ep^2*x) + (lm*ls*N^3)/(ep*x) + 
     (lm^2*ls*N^3)/x - (2*lm^2*ls*N^3)/(ep*x) - (2*lm^3*ls*N^3)/x + 
     (212*ls^2*N^3)/(9*x) - (8*ls^2*N^3)/(ep^2*x) - (10*ls^2*N^3)/(3*ep*x) + 
     (10*lm*ls^2*N^3)/x - (12*lm*ls^2*N^3)/(ep*x) + (2*lm^2*ls^2*N^3)/x - 
     (8*ls^3*N^3)/(3*x) + (16*ls^3*N^3)/(3*ep*x) + (8*lm*ls^3*N^3)/x - 
     (8*ls^4*N^3)/(3*x) + (1559*lx*N^3)/(108*x) + (8*lx*N^3)/(ep^3*x) + 
     (21*lx*N^3)/(ep^2*x) - (511*lx*N^3)/(18*ep*x) + (19*li2*lx*N^3)/(3*x) - 
     (2*li2*lx*N^3)/(ep*x) + (17*lm*lx*N^3)/x + (6*lm*lx*N^3)/(ep^2*x) - 
     (3*lm*lx*N^3)/(ep*x) + (3*lm^2*lx*N^3)/(2*x) - (3*lm^2*lx*N^3)/(ep*x) + 
     (lm^3*lx*N^3)/x + (280*ls*lx*N^3)/(9*x) - (16*ls*lx*N^3)/(ep^2*x) - 
     (38*ls*lx*N^3)/(3*ep*x) + (4*li2*ls*lx*N^3)/x + (6*lm*ls*lx*N^3)/x - 
     (12*lm*ls*lx*N^3)/(ep*x) + (6*lm^2*ls*lx*N^3)/x - (2*ls^2*lx*N^3)/x + 
     (16*ls^2*lx*N^3)/(ep*x) + (12*lm*ls^2*lx*N^3)/x - 
     (32*ls^3*lx*N^3)/(3*x) - (82*lx^2*N^3)/(9*x) - (5*lx^2*N^3)/(ep^2*x) - 
     (19*lx^2*N^3)/(3*ep*x) + (3*li2*lx^2*N^3)/x - (3*lm*lx^2*N^3)/(2*x) - 
     (lm*lx^2*N^3)/(ep*x) + (lm^2*lx^2*N^3)/(2*x) + (9*ls*lx^2*N^3)/x + 
     (10*ls*lx^2*N^3)/(ep*x) + (2*lm*ls*lx^2*N^3)/x - (10*ls^2*lx^2*N^3)/x + 
     (13*lx^3*N^3)/(2*x) + (lx^3*N^3)/(3*ep*x) - (lm*lx^3*N^3)/(3*x) - 
     (2*ls*lx^3*N^3)/(3*x) + (13*lx^4*N^3)/(12*x) + (430*ly*N^3)/(27*x) + 
     (4*ly*N^3)/(ep^3*x) + (5*ly*N^3)/(ep^2*x) - (238*ly*N^3)/(9*ep*x) - 
     (26*li3*ly*N^3)/x + (4*lm*ly*N^3)/x + (2*lm*ly*N^3)/(ep^2*x) - 
     (3*lm*ly*N^3)/(ep*x) + (3*lm^2*ly*N^3)/(2*x) - (lm^2*ly*N^3)/(ep*x) + 
     (lm^3*ly*N^3)/(3*x) + (212*ls*ly*N^3)/(9*x) - (8*ls*ly*N^3)/(ep^2*x) + 
     (14*ls*ly*N^3)/(3*ep*x) + (6*lm*ls*ly*N^3)/x - (4*lm*ls*ly*N^3)/(ep*x) + 
     (2*lm^2*ls*ly*N^3)/x - (12*ls^2*ly*N^3)/x + (8*ls^2*ly*N^3)/(ep*x) + 
     (4*lm*ls^2*ly*N^3)/x - (16*ls^3*ly*N^3)/(3*x) + (194*lx*ly*N^3)/(9*x) - 
     (8*lx*ly*N^3)/(ep^2*x) + (11*lx*ly*N^3)/(3*ep*x) + 
     (26*li2*lx*ly*N^3)/x + (3*lm*lx*ly*N^3)/x - (2*lm*lx*ly*N^3)/(ep*x) + 
     (lm^2*lx*ly*N^3)/x - (22*ls*lx*ly*N^3)/x + (16*ls*lx*ly*N^3)/(ep*x) + 
     (4*lm*ls*lx*ly*N^3)/x - (16*ls^2*lx*ly*N^3)/x - (16*lx^2*ly*N^3)/(3*x) + 
     (6*lx^2*ly*N^3)/(ep*x) + (lm*lx^2*ly*N^3)/x - (12*ls*lx^2*ly*N^3)/x - 
     (5*lx^3*ly*N^3)/(3*x) + (1273*ly^2*N^3)/(36*x) - 
     (20*ly^2*N^3)/(3*ep*x) + (lm*ly^2*N^3)/(2*x) - (lm*ly^2*N^3)/(ep*x) + 
     (lm^2*ly^2*N^3)/(2*x) + (6*ls*ly^2*N^3)/x + (2*lm*ls*ly^2*N^3)/x + 
     (89*lx*ly^2*N^3)/(6*x) + (lm*lx*ly^2*N^3)/x + (lx^2*ly^2*N^3)/(2*x) - 
     (19*ly^3*N^3)/(2*x) + (8*ly^3*N^3)/(3*ep*x) + (lm*ly^3*N^3)/(3*x) - 
     (16*ls*ly^3*N^3)/(3*x) - (2*lx*ly^3*N^3)/(3*x) - (8*ly^4*N^3)/(3*x) + 
     (16313*N^5)/(648*x) + (2*N^5)/(ep^4*x) + (65*N^5)/(6*ep^3*x) - 
     (161*N^5)/(18*ep^2*x) - (625*N^5)/(27*ep*x) - (31*li3*N^5)/(6*x) + 
     (2*li3*N^5)/(ep*x) - (3*li4*N^5)/x + (2203*lm*N^5)/(216*x) + 
     (2*lm*N^5)/(ep^3*x) + (7*lm*N^5)/(2*ep^2*x) - (80*lm*N^5)/(9*ep*x) + 
     (li3*lm*N^5)/x + (505*lm^2*N^5)/(72*x) - (lm^2*N^5)/(2*ep^2*x) - 
     (4*lm^2*N^5)/(3*ep*x) + (lm^3*N^5)/(6*x) - (lm^3*N^5)/(6*ep*x) + 
     (5*lm^4*N^5)/(24*x) - (211*ls*N^5)/(27*x) - (4*ls*N^5)/(ep^3*x) - 
     (7*ls*N^5)/(ep^2*x) + (205*ls*N^5)/(9*ep*x) - (4*li3*ls*N^5)/x + 
     (61*lm*ls*N^5)/(9*x) - (4*lm*ls*N^5)/(ep^2*x) + (lm*ls*N^5)/(3*ep*x) - 
     (lm^2*ls*N^5)/x + (lm^2*ls*N^5)/(ep*x) + (lm^3*ls*N^5)/(3*x) - 
     (106*ls^2*N^5)/(9*x) + (4*ls^2*N^5)/(ep^2*x) - (ls^2*N^5)/(3*ep*x) - 
     (4*lm*ls^2*N^5)/x + (4*lm*ls^2*N^5)/(ep*x) - (lm^2*ls^2*N^5)/x + 
     (8*ls^3*N^5)/(3*x) - (8*ls^3*N^5)/(3*ep*x) - (8*lm*ls^3*N^5)/(3*x) + 
     (4*ls^4*N^5)/(3*x) - (2279*lx*N^5)/(216*x) - (4*lx*N^5)/(ep^3*x) - 
     (8*lx*N^5)/(ep^2*x) + (166*lx*N^5)/(9*ep*x) + (31*li2*lx*N^5)/(6*x) - 
     (2*li2*lx*N^5)/(ep*x) - (2*li3*lx*N^5)/x - (21*lm*lx*N^5)/(4*x) - 
     (2*lm*lx*N^5)/(ep^2*x) + (3*lm*lx*N^5)/(2*ep*x) - (li2*lm*lx*N^5)/x - 
     (3*lm^2*lx*N^5)/(4*x) + (lm^2*lx*N^5)/(ep*x) - (lm^3*lx*N^5)/(3*x) - 
     (167*ls*lx*N^5)/(9*x) + (8*ls*lx*N^5)/(ep^2*x) + 
     (4*ls*lx*N^5)/(3*ep*x) + (4*li2*ls*lx*N^5)/x - (3*lm*ls*lx*N^5)/x + 
     (4*lm*ls*lx*N^5)/(ep*x) - (2*lm^2*ls*lx*N^5)/x + (6*ls^2*lx*N^5)/x - 
     (8*ls^2*lx*N^5)/(ep*x) - (4*lm*ls^2*lx*N^5)/x + (16*ls^3*lx*N^5)/(3*x) - 
     (91*lx^2*N^5)/(72*x) + (3*lx^2*N^5)/(ep^2*x) + (5*lx^2*N^5)/(6*ep*x) + 
     (7*li2*lx^2*N^5)/(2*x) + (lm*lx^2*N^5)/(2*ep*x) - 
     (lm^2*lx^2*N^5)/(4*x) + (2*ls*lx^2*N^5)/x - (6*ls*lx^2*N^5)/(ep*x) - 
     (lm*ls*lx^2*N^5)/x + (6*ls^2*lx^2*N^5)/x - (3*lx^3*N^5)/(4*x) - 
     (lx^3*N^5)/(ep*x) + (2*ls*lx^3*N^5)/x + (lx^4*N^5)/(24*x) - 
     (18*li3*ly*N^5)/x + (18*li2*lx*ly*N^5)/x + (31*lx^2*ly*N^5)/(12*x) - 
     (lx^2*ly*N^5)/(ep*x) - (lm*lx^2*ly*N^5)/(2*x) + (2*ls*lx^2*ly*N^5)/x + 
     (2*lx^3*ly*N^5)/x - (5*ly^2*N^5)/x + (9*lx^2*ly^2*N^5)/(2*x) + 
     (11525*nh)/(324*x) - (4*li3*nh)/(3*x) + (1763*lm*nh)/(54*x) - 
     (8*lm*nh)/(3*ep^2*x) - (32*lm*nh)/(9*ep*x) + (217*lm^2*nh)/(18*x) - 
     (8*lm^2*nh)/(3*ep*x) + (37*lm^3*nh)/(9*x) + (139*ls*nh)/(9*x) - 
     (8*ls*nh)/(3*ep^2*x) - (32*ls*nh)/(9*ep*x) + (74*lm*ls*nh)/(9*x) + 
     (4*lm*ls*nh)/(3*ep*x) + (22*lm^2*ls*nh)/(3*x) + (4*ls^2*nh)/(9*x) + 
     (4*ls^2*nh)/(ep*x) + (2*lm*ls^2*nh)/(3*x) - (28*ls^3*nh)/(9*x) - 
     (593*lx*nh)/(54*x) + (4*li2*lx*nh)/(3*x) - (41*lm*lx*nh)/(9*x) + 
     (8*lm*lx*nh)/(3*ep*x) - (2*lm^2*lx*nh)/x + (2*ls*lx*nh)/(3*x) + 
     (8*ls*lx*nh)/(3*ep*x) - (16*lm*ls*lx*nh)/(3*x) - (4*ls^2*lx*nh)/x + 
     (17*lx^2*nh)/(18*x) + (lm*lx^2*nh)/(3*x) + (2*ls*lx^2*nh)/(3*x) + 
     (4*lx^3*nh)/(9*x) + (536*ly*nh)/(27*x) + (64*li3*ly*nh)/x - 
     (68*lm*ly*nh)/(9*x) + (8*lm*ly*nh)/(3*ep*x) - (2*lm^2*ly*nh)/x - 
     (16*ls*ly*nh)/(3*x) + (8*ls*ly*nh)/(3*ep*x) - (16*lm*ls*ly*nh)/(3*x) - 
     (4*ls^2*ly*nh)/x + (20*lx*ly*nh)/(9*x) - (64*li2*lx*ly*nh)/x - 
     (4*lm*lx*ly*nh)/(3*x) - (8*ls*lx*ly*nh)/(3*x) - (32*ly^2*nh)/x - 
     (6*lx*ly^2*nh)/x - (16*lx^2*ly^2*nh)/x + (2*ly^3*nh)/(9*x) - 
     (1013*nh)/(108*N^2*x) - (337*lm*nh)/(54*N^2*x) + 
     (4*lm*nh)/(3*ep*N^2*x) - (67*lm^2*nh)/(18*N^2*x) + 
     (4*lm^2*nh)/(3*ep*N^2*x) - (13*lm^3*nh)/(9*N^2*x) - 
     (5*ls*nh)/(3*N^2*x) + (4*ls*nh)/(3*ep*N^2*x) - (14*lm*ls*nh)/(3*N^2*x) + 
     (4*lm*ls*nh)/(3*ep*N^2*x) - (10*lm^2*ls*nh)/(3*N^2*x) - 
     (2*ls^2*nh)/(N^2*x) - (2*lm*ls^2*nh)/(N^2*x) + (5*lx*nh)/(2*N^2*x) - 
     (lm*lx*nh)/(N^2*x) - (2*ls*lx*nh)/(N^2*x) + (lx^2*nh)/(18*N^2*x) - 
     (lm*lx^2*nh)/(3*N^2*x) - (2*ls*lx^2*nh)/(3*N^2*x) - 
     (2*lx^3*nh)/(9*N^2*x) - (18*ly*nh)/(N^2*x) - (48*li3*ly*nh)/(N^2*x) + 
     (48*li2*lx*ly*nh)/(N^2*x) + (235*ly^2*nh)/(9*N^2*x) - 
     (2*lm*ly^2*nh)/(3*N^2*x) - (4*ls*ly^2*nh)/(3*N^2*x) + 
     (4*lx*ly^2*nh)/(N^2*x) + (12*lx^2*ly^2*nh)/(N^2*x) - 
     (4*ly^3*nh)/(9*N^2*x) - (13933*N^2*nh)/(324*x) - 
     (2515*lm*N^2*nh)/(54*x) + (16*lm*N^2*nh)/(3*ep^2*x) + 
     (28*lm*N^2*nh)/(9*ep*x) - (233*lm^2*N^2*nh)/(18*x) + 
     (4*lm^2*N^2*nh)/(3*ep*x) - (35*lm^3*N^2*nh)/(9*x) - 
     (233*ls*N^2*nh)/(9*x) + (16*ls*N^2*nh)/(3*ep^2*x) + 
     (28*ls*N^2*nh)/(9*ep*x) - (22*lm*ls*N^2*nh)/(9*x) - 
     (20*lm*ls*N^2*nh)/(3*ep*x) - (14*lm^2*ls*N^2*nh)/(3*x) + 
     (46*ls^2*N^2*nh)/(9*x) - (8*ls^2*N^2*nh)/(ep*x) + 
     (14*lm*ls^2*N^2*nh)/(3*x) + (56*ls^3*N^2*nh)/(9*x) + 
     (781*lx*N^2*nh)/(54*x) + (109*lm*lx*N^2*nh)/(9*x) - 
     (16*lm*lx*N^2*nh)/(3*ep*x) + (4*lm^2*lx*N^2*nh)/x + 
     (14*ls*lx*N^2*nh)/(3*x) - (16*ls*lx*N^2*nh)/(3*ep*x) + 
     (32*lm*ls*lx*N^2*nh)/(3*x) + (8*ls^2*lx*N^2*nh)/x - 
     (37*lx^2*N^2*nh)/(18*x) + (lm*lx^2*N^2*nh)/(3*x) + 
     (2*ls*lx^2*N^2*nh)/(3*x) - (2*lx^3*N^2*nh)/(9*x) - 
     (50*ly*N^2*nh)/(27*x) - (24*li3*ly*N^2*nh)/x + (68*lm*ly*N^2*nh)/(9*x) - 
     (8*lm*ly*N^2*nh)/(3*ep*x) + (2*lm^2*ly*N^2*nh)/x + 
     (16*ls*ly*N^2*nh)/(3*x) - (8*ls*ly*N^2*nh)/(3*ep*x) + 
     (16*lm*ls*ly*N^2*nh)/(3*x) + (4*ls^2*ly*N^2*nh)/x - 
     (20*lx*ly*N^2*nh)/(9*x) + (24*li2*lx*ly*N^2*nh)/x + 
     (4*lm*lx*ly*N^2*nh)/(3*x) + (8*ls*lx*ly*N^2*nh)/(3*x) + 
     (2*lx^2*ly*N^2*nh)/(3*x) + (35*ly^2*N^2*nh)/(9*x) + 
     (2*lm*ly^2*N^2*nh)/(3*x) + (4*ls*ly^2*N^2*nh)/(3*x) + 
     (2*lx*ly^2*N^2*nh)/x + (6*lx^2*ly^2*N^2*nh)/x + (2*ly^3*N^2*nh)/(9*x) + 
     (5447*N^4*nh)/(324*x) + (4*li3*N^4*nh)/(3*x) + (121*lm*N^4*nh)/(6*x) - 
     (8*lm*N^4*nh)/(3*ep^2*x) - (8*lm*N^4*nh)/(9*ep*x) + 
     (83*lm^2*N^4*nh)/(18*x) + (11*lm^3*N^4*nh)/(9*x) + 
     (109*ls*N^4*nh)/(9*x) - (8*ls*N^4*nh)/(3*ep^2*x) - 
     (8*ls*N^4*nh)/(9*ep*x) - (10*lm*ls*N^4*nh)/(9*x) + 
     (4*lm*ls*N^4*nh)/(ep*x) + (2*lm^2*ls*N^4*nh)/(3*x) - 
     (32*ls^2*N^4*nh)/(9*x) + (4*ls^2*N^4*nh)/(ep*x) - 
     (10*lm*ls^2*N^4*nh)/(3*x) - (28*ls^3*N^4*nh)/(9*x) - 
     (323*lx*N^4*nh)/(54*x) - (4*li2*lx*N^4*nh)/(3*x) - 
     (59*lm*lx*N^4*nh)/(9*x) + (8*lm*lx*N^4*nh)/(3*ep*x) - 
     (2*lm^2*lx*N^4*nh)/x - (10*ls*lx*N^4*nh)/(3*x) + 
     (8*ls*lx*N^4*nh)/(3*ep*x) - (16*lm*ls*lx*N^4*nh)/(3*x) - 
     (4*ls^2*lx*N^4*nh)/x + (19*lx^2*N^4*nh)/(18*x) - 
     (lm*lx^2*N^4*nh)/(3*x) - (2*ls*lx^2*N^4*nh)/(3*x) + 
     (8*li3*ly*N^4*nh)/x - (8*li2*lx*ly*N^4*nh)/x - 
     (2*lx^2*ly*N^4*nh)/(3*x) + (2*ly^2*N^4*nh)/x - (2*lx^2*ly^2*N^4*nh)/x + 
     (4*lm^2*nh^2)/(9*N*x) + (8*lm*ls*nh^2)/(9*N*x) + (4*ls^2*nh^2)/(9*N*x) - 
     (8*lm^2*N*nh^2)/(9*x) - (16*lm*ls*N*nh^2)/(9*x) - 
     (8*ls^2*N*nh^2)/(9*x) + (4*lm^2*N^3*nh^2)/(9*x) + 
     (8*lm*ls*N^3*nh^2)/(9*x) + (4*ls^2*N^3*nh^2)/(9*x) - (1349*nl)/(162*x) - 
     (7*nl)/(3*ep^3*x) - (8*nl)/(3*ep^2*x) + (803*nl)/(54*ep*x) - 
     (2*li3*nl)/(3*x) - (73*lm*nl)/(18*x) - (3*lm*nl)/(ep^2*x) + 
     (20*lm*nl)/(3*ep*x) - (11*lm^2*nl)/(3*x) + (lm^2*nl)/(ep*x) - 
     (122*ls*nl)/(27*x) + (2*ls*nl)/(ep^2*x) - (28*ls*nl)/(9*ep*x) - 
     (22*lm*ls*nl)/(3*x) + (2*lm*ls*nl)/(ep*x) + (22*ls^2*nl)/(9*x) - 
     (2*ls^2*nl)/(3*ep*x) - (199*lx*nl)/(54*x) + (2*lx*nl)/(ep^2*x) - 
     (19*lx*nl)/(9*ep*x) + (2*li2*lx*nl)/(3*x) + (44*ls*lx*nl)/(9*x) - 
     (4*ls*lx*nl)/(3*ep*x) - (11*lx^2*nl)/(9*x) + (lx^2*nl)/(3*ep*x) + 
     (706*ly*nl)/(27*x) + (2*ly*nl)/(ep^2*x) - (46*ly*nl)/(9*ep*x) + 
     (64*li3*ly*nl)/x + (44*ls*ly*nl)/(9*x) - (4*ls*ly*nl)/(3*ep*x) + 
     (44*lx*ly*nl)/(9*x) - (4*lx*ly*nl)/(3*ep*x) - (64*li2*lx*ly*nl)/x + 
     (lx^2*ly*nl)/(3*x) - (32*ly^2*nl)/x - (16*lx*ly^2*nl)/(3*x) - 
     (16*lx^2*ly^2*nl)/x - (23*nl)/(54*N^2*x) + nl/(ep^2*N^2*x) - 
     (37*nl)/(18*ep*N^2*x) + (2*li3*nl)/(3*N^2*x) + (73*lm*nl)/(54*N^2*x) + 
     (lm*nl)/(ep^2*N^2*x) - (20*lm*nl)/(9*ep*N^2*x) + 
     (11*lm^2*nl)/(9*N^2*x) - (lm^2*nl)/(3*ep*N^2*x) + (22*ls*nl)/(9*N^2*x) - 
     (2*ls*nl)/(3*ep*N^2*x) + (22*lm*ls*nl)/(9*N^2*x) - 
     (2*lm*ls*nl)/(3*ep*N^2*x) + (13*lx*nl)/(6*N^2*x) - (lx*nl)/(ep*N^2*x) - 
     (2*li2*lx*nl)/(3*N^2*x) + (11*lx^2*nl)/(9*N^2*x) - 
     (lx^2*nl)/(3*ep*N^2*x) - (18*ly*nl)/(N^2*x) - (48*li3*ly*nl)/(N^2*x) + 
     (48*li2*lx*ly*nl)/(N^2*x) - (lx^2*ly*nl)/(3*N^2*x) + 
     (241*ly^2*nl)/(9*N^2*x) - (2*ly^2*nl)/(3*ep*N^2*x) + 
     (4*lx*ly^2*nl)/(N^2*x) + (12*lx^2*ly^2*nl)/(N^2*x) + 
     (2905*N^2*nl)/(162*x) + (14*N^2*nl)/(3*ep^3*x) + (7*N^2*nl)/(3*ep^2*x) - 
     (1273*N^2*nl)/(54*ep*x) - (2*li3*N^2*nl)/(3*x) + (73*lm*N^2*nl)/(18*x) + 
     (3*lm*N^2*nl)/(ep^2*x) - (20*lm*N^2*nl)/(3*ep*x) + 
     (11*lm^2*N^2*nl)/(3*x) - (lm^2*N^2*nl)/(ep*x) + (46*ls*N^2*nl)/(27*x) - 
     (4*ls*N^2*nl)/(ep^2*x) + (74*ls*N^2*nl)/(9*ep*x) + 
     (22*lm*ls*N^2*nl)/(3*x) - (2*lm*ls*N^2*nl)/(ep*x) - 
     (44*ls^2*N^2*nl)/(9*x) + (4*ls^2*N^2*nl)/(3*ep*x) + 
     (47*lx*N^2*nl)/(54*x) - (4*lx*N^2*nl)/(ep^2*x) + 
     (65*lx*N^2*nl)/(9*ep*x) + (2*li2*lx*N^2*nl)/(3*x) - 
     (88*ls*lx*N^2*nl)/(9*x) + (8*ls*lx*N^2*nl)/(3*ep*x) - 
     (11*lx^2*N^2*nl)/(9*x) + (lx^2*N^2*nl)/(3*ep*x) - 
     (220*ly*N^2*nl)/(27*x) - (2*ly*N^2*nl)/(ep^2*x) + 
     (46*ly*N^2*nl)/(9*ep*x) - (24*li3*ly*N^2*nl)/x - 
     (44*ls*ly*N^2*nl)/(9*x) + (4*ls*ly*N^2*nl)/(3*ep*x) - 
     (44*lx*ly*N^2*nl)/(9*x) + (4*lx*ly*N^2*nl)/(3*ep*x) + 
     (24*li2*lx*ly*N^2*nl)/x + (lx^2*ly*N^2*nl)/(3*x) + 
     (29*ly^2*N^2*nl)/(9*x) + (2*ly^2*N^2*nl)/(3*ep*x) + 
     (4*lx*ly^2*N^2*nl)/(3*x) + (6*lx^2*ly^2*N^2*nl)/x - 
     (1487*N^4*nl)/(162*x) - (7*N^4*nl)/(3*ep^3*x) - (2*N^4*nl)/(3*ep^2*x) + 
     (581*N^4*nl)/(54*ep*x) + (2*li3*N^4*nl)/(3*x) - (73*lm*N^4*nl)/(54*x) - 
     (lm*N^4*nl)/(ep^2*x) + (20*lm*N^4*nl)/(9*ep*x) - 
     (11*lm^2*N^4*nl)/(9*x) + (lm^2*N^4*nl)/(3*ep*x) + 
     (10*ls*N^4*nl)/(27*x) + (2*ls*N^4*nl)/(ep^2*x) - 
     (40*ls*N^4*nl)/(9*ep*x) - (22*lm*ls*N^4*nl)/(9*x) + 
     (2*lm*ls*N^4*nl)/(3*ep*x) + (22*ls^2*N^4*nl)/(9*x) - 
     (2*ls^2*N^4*nl)/(3*ep*x) + (35*lx*N^4*nl)/(54*x) + 
     (2*lx*N^4*nl)/(ep^2*x) - (37*lx*N^4*nl)/(9*ep*x) - 
     (2*li2*lx*N^4*nl)/(3*x) + (44*ls*lx*N^4*nl)/(9*x) - 
     (4*ls*lx*N^4*nl)/(3*ep*x) + (11*lx^2*N^4*nl)/(9*x) - 
     (lx^2*N^4*nl)/(3*ep*x) + (8*li3*ly*N^4*nl)/x - (8*li2*lx*ly*N^4*nl)/x - 
     (lx^2*ly*N^4*nl)/(3*x) + (2*ly^2*N^4*nl)/x - (2*lx^2*ly^2*N^4*nl)/x - 
     (16*lm*nh*nl)/(9*N*x) + (8*lm*nh*nl)/(9*ep*N*x) - 
     (4*lm^2*nh*nl)/(9*N*x) - (16*ls*nh*nl)/(9*N*x) + 
     (8*ls*nh*nl)/(9*ep*N*x) - (8*lm*ls*nh*nl)/(9*N*x) - 
     (4*ls^2*nh*nl)/(9*N*x) + (32*lm*N*nh*nl)/(9*x) - 
     (16*lm*N*nh*nl)/(9*ep*x) + (8*lm^2*N*nh*nl)/(9*x) + 
     (32*ls*N*nh*nl)/(9*x) - (16*ls*N*nh*nl)/(9*ep*x) + 
     (16*lm*ls*N*nh*nl)/(9*x) + (8*ls^2*N*nh*nl)/(9*x) - 
     (16*lm*N^3*nh*nl)/(9*x) + (8*lm*N^3*nh*nl)/(9*ep*x) - 
     (4*lm^2*N^3*nh*nl)/(9*x) - (16*ls*N^3*nh*nl)/(9*x) + 
     (8*ls*N^3*nh*nl)/(9*ep*x) - (8*lm*ls*N^3*nh*nl)/(9*x) - 
     (4*ls^2*N^3*nh*nl)/(9*x) + (4*nl^2)/(9*N*x) + (4*nl^2)/(9*ep^2*N*x) - 
     (8*nl^2)/(9*ep*N*x) - (8*N*nl^2)/(9*x) - (8*N*nl^2)/(9*ep^2*x) + 
     (16*N*nl^2)/(9*ep*x) + (4*N^3*nl^2)/(9*x) + (4*N^3*nl^2)/(9*ep^2*x) - 
     (8*N^3*nl^2)/(9*ep*x) + (13*Pi^2)/(12*N^3*x) - Pi^2/(2*ep^2*N^3*x) + 
     Pi^2/(3*ep*N^3*x) - (2*l2*Pi^2)/(N^3*x) + (17*lm*Pi^2)/(12*N^3*x) - 
     (2*lm*Pi^2)/(3*ep*N^3*x) + (5*lm^2*Pi^2)/(12*N^3*x) - 
     (2*ls*Pi^2)/(3*N^3*x) + (ls*Pi^2)/(ep*N^3*x) + 
     (4*lm*ls*Pi^2)/(3*N^3*x) - (ls^2*Pi^2)/(N^3*x) - (lx*Pi^2)/(N^3*x) + 
     (lx*Pi^2)/(ep*N^3*x) + (lm*lx*Pi^2)/(2*N^3*x) - (2*ls*lx*Pi^2)/(N^3*x) - 
     (2*lx^2*Pi^2)/(3*N^3*x) - (4*ly*Pi^2)/(3*N^3*x) + 
     (2*ly*Pi^2)/(ep*N^3*x) + (lm*ly*Pi^2)/(N^3*x) - (4*ls*ly*Pi^2)/(N^3*x) + 
     (5*lx*ly*Pi^2)/(3*N^3*x) + (ly^2*Pi^2)/(3*N^3*x) - (374*Pi^2)/(27*N*x) + 
     (4*Pi^2)/(3*ep^2*N*x) + (25*Pi^2)/(9*ep*N*x) + (6*l2*Pi^2)/(N*x) - 
     (14*li2*Pi^2)/(3*N*x) - (49*lm*Pi^2)/(12*N*x) + (5*lm*Pi^2)/(2*ep*N*x) - 
     (3*lm^2*Pi^2)/(2*N*x) - (2*ls*Pi^2)/(3*N*x) - (8*ls*Pi^2)/(3*ep*N*x) - 
     (5*lm*ls*Pi^2)/(N*x) + (8*ls^2*Pi^2)/(3*N*x) - (17*lx*Pi^2)/(18*N*x) - 
     (7*lx*Pi^2)/(3*ep*N*x) - (2*lm*lx*Pi^2)/(N*x) + 
     (14*ls*lx*Pi^2)/(3*N*x) + (5*lx^2*Pi^2)/(6*N*x) + (ly*Pi^2)/(9*N*x) - 
     (4*ly*Pi^2)/(3*ep*N*x) - (2*lm*ly*Pi^2)/(N*x) + (8*ls*ly*Pi^2)/(3*N*x) + 
     (7*lx*ly*Pi^2)/(3*N*x) + (ly^2*Pi^2)/(2*N*x) + (1345*N*Pi^2)/(36*x) - 
     (7*N*Pi^2)/(6*ep^2*x) - (371*N*Pi^2)/(36*ep*x) - (6*l2*N*Pi^2)/x - 
     (20*li2*N*Pi^2)/(3*x) + (15*lm*N*Pi^2)/(4*x) - (7*lm*N*Pi^2)/(2*ep*x) + 
     (2*lm^2*N*Pi^2)/x + (85*ls*N*Pi^2)/(18*x) + (7*ls*N*Pi^2)/(3*ep*x) + 
     (7*lm*ls*N*Pi^2)/x - (7*ls^2*N*Pi^2)/(3*x) + (68*lx*N*Pi^2)/(9*x) + 
     (4*lx*N*Pi^2)/(3*ep*x) + (3*lm*lx*N*Pi^2)/x - (8*ls*lx*N*Pi^2)/(3*x) + 
     (7*lx^2*N*Pi^2)/(6*x) - (17*ly*N*Pi^2)/(6*x) + (3*ly*N*Pi^2)/(ep*x) + 
     (lm*ly*N*Pi^2)/x - (6*ls*ly*N*Pi^2)/x - (53*lx*ly*N*Pi^2)/(3*x) + 
     (3*ly^2*N*Pi^2)/x - (71*N^3*Pi^2)/(2*x) + (7*N^3*Pi^2)/(3*ep^2*x) + 
     (125*N^3*Pi^2)/(18*ep*x) + (2*l2*N^3*Pi^2)/x + (40*li2*N^3*Pi^2)/(3*x) - 
     (11*lm*N^3*Pi^2)/(12*x) + (13*lm*N^3*Pi^2)/(6*ep*x) - 
     (7*lm^2*N^3*Pi^2)/(6*x) + (29*ls*N^3*Pi^2)/(9*x) - 
     (14*ls*N^3*Pi^2)/(3*ep*x) - (13*lm*ls*N^3*Pi^2)/(3*x) + 
     (14*ls^2*N^3*Pi^2)/(3*x) - (5*lx*N^3*Pi^2)/(18*x) - 
     (11*lx*N^3*Pi^2)/(3*ep*x) - (2*lm*lx*N^3*Pi^2)/x + 
     (22*ls*lx*N^3*Pi^2)/(3*x) + (11*lx^2*N^3*Pi^2)/(6*x) + 
     (73*ly*N^3*Pi^2)/(18*x) - (11*ly*N^3*Pi^2)/(3*ep*x) + 
     (22*ls*ly*N^3*Pi^2)/(3*x) + (47*lx*ly*N^3*Pi^2)/(3*x) - 
     (23*ly^2*N^3*Pi^2)/(6*x) + (589*N^5*Pi^2)/(54*x) - 
     (2*N^5*Pi^2)/(ep^2*x) + (N^5*Pi^2)/(4*ep*x) - (2*li2*N^5*Pi^2)/x - 
     (lm*N^5*Pi^2)/(6*x) - (lm*N^5*Pi^2)/(2*ep*x) + (lm^2*N^5*Pi^2)/(4*x) - 
     (119*ls*N^5*Pi^2)/(18*x) + (4*ls*N^5*Pi^2)/(ep*x) + (lm*ls*N^5*Pi^2)/x - 
     (4*ls^2*N^5*Pi^2)/x - (16*lx*N^5*Pi^2)/(3*x) + 
     (11*lx*N^5*Pi^2)/(3*ep*x) + (lm*lx*N^5*Pi^2)/(2*x) - 
     (22*ls*lx*N^5*Pi^2)/(3*x) - (19*lx^2*N^5*Pi^2)/(6*x) - 
     (2*lx*ly*N^5*Pi^2)/x - (74*nh*Pi^2)/(27*x) + (2*nh*Pi^2)/(9*ep*x) + 
     (32*li2*nh*Pi^2)/(3*x) + (19*lm*nh*Pi^2)/(9*x) + (22*ls*nh*Pi^2)/(9*x) + 
     (2*lx*nh*Pi^2)/(3*x) + (28*ly*nh*Pi^2)/(3*x) + 
     (32*lx*ly*nh*Pi^2)/(3*x) + (7*nh*Pi^2)/(9*N^2*x) - 
     (8*li2*nh*Pi^2)/(N^2*x) - (7*lm*nh*Pi^2)/(9*N^2*x) - 
     (8*ls*nh*Pi^2)/(9*N^2*x) - (2*lx*nh*Pi^2)/(9*N^2*x) - 
     (64*ly*nh*Pi^2)/(9*N^2*x) - (8*lx*ly*nh*Pi^2)/(N^2*x) + 
     (85*N^2*nh*Pi^2)/(27*x) - (4*N^2*nh*Pi^2)/(9*ep*x) - 
     (4*li2*N^2*nh*Pi^2)/x - (17*lm*N^2*nh*Pi^2)/(9*x) - 
     (20*ls*N^2*nh*Pi^2)/(9*x) - (2*lx*N^2*nh*Pi^2)/(3*x) - 
     (20*ly*N^2*nh*Pi^2)/(9*x) - (4*lx*ly*N^2*nh*Pi^2)/x - 
     (32*N^4*nh*Pi^2)/(27*x) + (2*N^4*nh*Pi^2)/(9*ep*x) + 
     (4*li2*N^4*nh*Pi^2)/(3*x) + (5*lm*N^4*nh*Pi^2)/(9*x) + 
     (2*ls*N^4*nh*Pi^2)/(3*x) + (2*lx*N^4*nh*Pi^2)/(9*x) + 
     (4*lx*ly*N^4*nh*Pi^2)/(3*x) - (95*nl*Pi^2)/(18*x) + 
     (25*nl*Pi^2)/(18*ep*x) + (32*li2*nl*Pi^2)/(3*x) + (lm*nl*Pi^2)/(2*x) + 
     (ls*nl*Pi^2)/(9*x) - (2*lx*nl*Pi^2)/(9*x) + (79*ly*nl*Pi^2)/(9*x) + 
     (32*lx*ly*nl*Pi^2)/(3*x) + (44*nl*Pi^2)/(27*N^2*x) - 
     (4*nl*Pi^2)/(9*ep*N^2*x) - (8*li2*nl*Pi^2)/(N^2*x) - 
     (lm*nl*Pi^2)/(6*N^2*x) + (lx*nl*Pi^2)/(9*N^2*x) - 
     (58*ly*nl*Pi^2)/(9*N^2*x) - (8*lx*ly*nl*Pi^2)/(N^2*x) + 
     (17*N^2*nl*Pi^2)/(3*x) - (13*N^2*nl*Pi^2)/(9*ep*x) - 
     (4*li2*N^2*nl*Pi^2)/x - (lm*N^2*nl*Pi^2)/(2*x) - 
     (2*ls*N^2*nl*Pi^2)/(9*x) + (lx*N^2*nl*Pi^2)/(9*x) - 
     (7*ly*N^2*nl*Pi^2)/(3*x) - (4*lx*ly*N^2*nl*Pi^2)/x - 
     (109*N^4*nl*Pi^2)/(54*x) + (N^4*nl*Pi^2)/(2*ep*x) + 
     (4*li2*N^4*nl*Pi^2)/(3*x) + (lm*N^4*nl*Pi^2)/(6*x) + 
     (ls*N^4*nl*Pi^2)/(9*x) + (4*lx*ly*N^4*nl*Pi^2)/(3*x) - 
     (2*nh*nl*Pi^2)/(27*N*x) + (4*N*nh*nl*Pi^2)/(27*x) - 
     (2*N^3*nh*nl*Pi^2)/(27*x) + Pi^4/(30*N^3*x) + (17*Pi^4)/(72*N*x) - 
     (349*N*Pi^4)/(360*x) + (55*N^3*Pi^4)/(72*x) - (23*N^5*Pi^4)/(360*x) + 
     (6*s12)/(N^3*x) - (2*lm*s12)/(N^3*x) + (16*lx*s12)/(N^3*x) + 
     (8*ly*s12)/(N^3*x) - (23*s12)/(3*N*x) + (4*s12)/(ep*N*x) - 
     (8*ls*s12)/(N*x) - (4*lx*s12)/(N*x) - (18*ly*s12)/(N*x) + 
     (50*N*s12)/(3*x) + (4*N*s12)/(ep*x) + (6*lm*N*s12)/x - (8*ls*N*s12)/x - 
     (94*lx*N*s12)/x - (20*ly*N*s12)/x - (15*N^3*s12)/x - 
     (8*N^3*s12)/(ep*x) - (4*lm*N^3*s12)/x + (16*ls*N^3*s12)/x + 
     (64*lx*N^3*s12)/x + (30*ly*N^3*s12)/x + (18*lx*N^5*s12)/x + 
     (12*nh*s12)/x - (64*lx*nh*s12)/x - (8*nh*s12)/(N^2*x) + 
     (48*lx*nh*s12)/(N^2*x) - (4*N^2*nh*s12)/x + (24*lx*N^2*nh*s12)/x - 
     (8*lx*N^4*nh*s12)/x + (32*nl*s12)/(3*x) - (64*lx*nl*s12)/x - 
     (28*nl*s12)/(3*N^2*x) + (48*lx*nl*s12)/(N^2*x) - (4*N^2*nl*s12)/(3*x) + 
     (24*lx*N^2*nl*s12)/x - (8*lx*N^4*nl*s12)/x + (14*s13)/(N^3*x) - 
     (30*s13)/(N*x) - (58*N*s13)/x + (74*N^3*s13)/x - (14*s22)/(N^3*x) + 
     (8*s22)/(N*x) + (84*N*s22)/x - (60*N^3*s22)/x - (18*N^5*s22)/x + 
     (64*nh*s22)/x - (48*nh*s22)/(N^2*x) - (24*N^2*nh*s22)/x + 
     (8*N^4*nh*s22)/x + (64*nl*s22)/x - (48*nl*s22)/(N^2*x) - 
     (24*N^2*nl*s22)/x + (8*N^4*nl*s22)/x + (6*lx*x)/N^3 + (3*lx^2*x)/N^3 - 
     (6*ly*x)/N^3 - (6*lx*ly*x)/N^3 + (3*ly^2*x)/N^3 - (38*x)/N - 
     (2*x)/(ep^2*N) - (6*x)/(ep*N) + (9*li3*x)/(2*N) + (li4*x)/N - 
     (33*lm*x)/(2*N) - (4*lm*x)/(ep^2*N) - (6*lm*x)/(ep*N) - (li3*lm*x)/N - 
     (7*lm^2*x)/(2*N) - (2*lm^2*x)/(ep^2*N) + (2*lm^2*x)/(ep*N) - 
     (2*lm^3*x)/(3*N) + (2*lm^3*x)/(ep*N) - (7*lm^4*x)/(6*N) + (12*ls*x)/N + 
     (4*ls*x)/(ep*N) + (12*lm*ls*x)/N + (8*lm*ls*x)/(ep*N) - 
     (4*lm^2*ls*x)/N + (4*lm^2*ls*x)/(ep*N) - (4*lm^3*ls*x)/N - 
     (4*ls^2*x)/N - (8*lm*ls^2*x)/N - (4*lm^2*ls^2*x)/N - (19*lx*x)/(8*N) + 
     (lx*x)/(2*ep*N) - (9*li2*lx*x)/(2*N) + (9*lm*lx*x)/(4*N) + 
     (lm*lx*x)/(2*ep*N) + (li2*lm*lx*x)/N - (lm^2*lx*x)/(4*N) - (ls*lx*x)/N - 
     (lm*ls*lx*x)/N + (25*lx^2*x)/(8*N) + (lx^2*x)/(2*ep*N) - 
     (li2*lx^2*x)/(2*N) - (lm*lx^2*x)/N + (lm*lx^2*x)/(2*ep*N) - 
     (lm^2*lx^2*x)/(4*N) - (ls*lx^2*x)/N - (lm*ls*lx^2*x)/N + 
     (3*lx^3*x)/(4*N) - (lm*lx^3*x)/(3*N) - (5*lx^4*x)/(24*N) + 
     (19*ly*x)/(8*N) - (ly*x)/(2*ep*N) - (6*li3*ly*x)/N - (9*lm*ly*x)/(4*N) - 
     (lm*ly*x)/(2*ep*N) + (lm^2*ly*x)/(4*N) + (ls*ly*x)/N + (lm*ls*ly*x)/N - 
     (5*lx*ly*x)/N + (6*li2*lx*ly*x)/N - (23*lx^2*ly*x)/(4*N) + 
     (lm*lx^2*ly*x)/(2*N) + (15*ly^2*x)/(8*N) - (ly^2*x)/(2*ep*N) + 
     (lm*ly^2*x)/N - (lm*ly^2*x)/(2*ep*N) + (lm^2*ly^2*x)/(4*N) + 
     (ls*ly^2*x)/N + (lm*ls*ly^2*x)/N + (7*lx*ly^2*x)/(2*N) + 
     (3*lx^2*ly^2*x)/(2*N) - (3*ly^3*x)/(4*N) + (lm*ly^3*x)/(3*N) - 
     (lx*ly^3*x)/(3*N) + (5*ly^4*x)/(24*N) + (1334*N*x)/27 + (8*N*x)/ep^3 + 
     (36*N*x)/ep^2 + (238*N*x)/(9*ep) + (143*li3*N*x)/6 + (2*li3*N*x)/ep - 
     38*li4*N*x + (2947*lm*N*x)/54 + (8*lm*N*x)/ep^3 + (30*lm*N*x)/ep^2 - 
     (32*lm*N*x)/(9*ep) + 6*li3*lm*N*x + (517*lm^2*N*x)/18 + 
     (2*lm^2*N*x)/ep^2 - (34*lm^2*N*x)/(3*ep) + (4*lm^3*N*x)/3 - 
     (14*lm^3*N*x)/(3*ep) + (19*lm^4*N*x)/6 - (212*ls*N*x)/9 - 
     (16*ls*N*x)/ep^2 - (128*ls*N*x)/(3*ep) - 4*li3*ls*N*x - 
     (68*lm*ls*N*x)/9 - (16*lm*ls*N*x)/ep^2 - (92*lm*ls*N*x)/(3*ep) + 
     8*lm^2*ls*N*x - (4*lm^2*ls*N*x)/ep + (28*lm^3*ls*N*x)/3 + 28*ls^2*N*x + 
     (16*ls^2*N*x)/ep + 16*lm*ls^2*N*x + (16*lm*ls^2*N*x)/ep + 
     4*lm^2*ls^2*N*x - (32*ls^3*N*x)/3 - (32*lm*ls^3*N*x)/3 - 
     (3257*lx*N*x)/72 - (9*lx*N*x)/ep^2 - (49*lx*N*x)/(3*ep) - 
     (143*li2*lx*N*x)/6 - (2*li2*lx*N*x)/ep + 58*li3*lx*N*x - 
     (79*lm*lx*N*x)/4 - (8*lm*lx*N*x)/ep^2 + (lm*lx*N*x)/(2*ep) - 
     6*li2*lm*lx*N*x - (lm^2*lx*N*x)/4 + (4*lm^2*lx*N*x)/ep - 
     (4*lm^3*lx*N*x)/3 + 29*ls*lx*N*x + (18*ls*lx*N*x)/ep + 4*li2*ls*lx*N*x - 
     lm*ls*lx*N*x + (16*lm*ls*lx*N*x)/ep - 8*lm^2*ls*lx*N*x - 
     18*ls^2*lx*N*x - 16*lm*ls^2*lx*N*x + (637*lx^2*N*x)/72 - 
     (lx^2*N*x)/ep^2 + (8*lx^2*N*x)/(3*ep) - 39*li2*lx^2*N*x + 
     (9*lm*lx^2*N*x)/4 + (lm*lx^2*N*x)/ep - (lm^2*lx^2*N*x)/2 - 
     9*ls*lx^2*N*x + (2*ls*lx^2*N*x)/ep - 2*lm*ls*lx^2*N*x - 
     2*ls^2*lx^2*N*x - (77*lx^3*N*x)/4 + (23*lx^3*N*x)/(3*ep) + 
     (2*lm*lx^3*N*x)/3 - (46*ls*lx^3*N*x)/3 - (83*lx^4*N*x)/12 + 
     (2105*ly*N*x)/72 + (ly*N*x)/ep^2 + (25*ly*N*x)/(3*ep) - 58*li3*ly*N*x + 
     (31*lm*ly*N*x)/4 + (7*lm*ly*N*x)/(2*ep) - (7*lm^2*ly*N*x)/4 - 
     13*ls*ly*N*x - (2*ls*ly*N*x)/ep - 7*lm*ls*ly*N*x + 2*ls^2*ly*N*x + 
     10*lx*ly*N*x + (16*lx*ly*N*x)/ep^2 - (16*lx*ly*N*x)/ep + 
     58*li2*lx*ly*N*x + 32*ls*lx*ly*N*x - (32*ls*lx*ly*N*x)/ep + 
     32*ls^2*lx*ly*N*x + (689*lx^2*ly*N*x)/12 - (23*lx^2*ly*N*x)/ep - 
     3*lm*lx^2*ly*N*x + 46*ls*lx^2*ly*N*x - (5*lx^3*ly*N*x)/3 - 
     (1357*ly^2*N*x)/72 - (15*ly^2*N*x)/ep^2 + (40*ly^2*N*x)/(3*ep) - 
     (9*lm*ly^2*N*x)/4 - (lm*ly^2*N*x)/ep + (lm^2*ly^2*N*x)/2 - 
     23*ls*ly^2*N*x + (30*ls*ly^2*N*x)/ep + 2*lm*ls*ly^2*N*x - 
     30*ls^2*ly^2*N*x - (208*lx*ly^2*N*x)/3 + (22*lx*ly^2*N*x)/ep - 
     44*ls*lx*ly^2*N*x + (51*lx^2*ly^2*N*x)/2 + (247*ly^3*N*x)/12 - 
     (23*ly^3*N*x)/(3*ep) + (2*lm*ly^3*N*x)/3 + (46*ls*ly^3*N*x)/3 - 
     20*lx*ly^3*N*x + (61*ly^4*N*x)/4 - (2170*N^3*x)/81 - (8*N^3*x)/ep^4 - 
     (178*N^3*x)/(3*ep^3) - (410*N^3*x)/(9*ep^2) + (2032*N^3*x)/(27*ep) - 
     (229*li3*N^3*x)/6 - (10*li3*N^3*x)/ep + 49*li4*N^3*x - 
     (3221*lm*N^3*x)/54 - (16*lm*N^3*x)/ep^3 - (48*lm*N^3*x)/ep^2 + 
     (226*lm*N^3*x)/(9*ep) - 9*li3*lm*N^3*x - (845*lm^2*N^3*x)/18 + 
     (2*lm^2*N^3*x)/ep^2 + (50*lm^2*N^3*x)/(3*ep) - (2*lm^3*N^3*x)/3 + 
     (10*lm^3*N^3*x)/(3*ep) - (17*lm^4*N^3*x)/6 - (728*ls*N^3*x)/27 + 
     (16*ls*N^3*x)/ep^3 + (60*ls*N^3*x)/ep^2 - (148*ls*N^3*x)/(9*ep) + 
     20*li3*ls*N^3*x - (188*lm*ls*N^3*x)/9 + (32*lm*ls*N^3*x)/ep^2 + 
     (112*lm*ls*N^3*x)/(3*ep) - 4*lm^2*ls*N^3*x - (4*lm^2*ls*N^3*x)/ep - 
     (20*lm^3*ls*N^3*x)/3 + (148*ls^2*N^3*x)/9 - (16*ls^2*N^3*x)/ep^2 - 
     (92*ls^2*N^3*x)/(3*ep) - 8*lm*ls^2*N^3*x - (32*lm*ls^2*N^3*x)/ep + 
     4*lm^2*ls^2*N^3*x + (32*ls^3*N^3*x)/3 + (32*ls^3*N^3*x)/(3*ep) + 
     (64*lm*ls^3*N^3*x)/3 - (16*ls^4*N^3*x)/3 + (5609*lx*N^3*x)/216 + 
     (16*lx*N^3*x)/ep^3 + (50*lx*N^3*x)/ep^2 - (743*lx*N^3*x)/(18*ep) + 
     (229*li2*lx*N^3*x)/6 + (10*li2*lx*N^3*x)/ep - 50*li3*lx*N^3*x + 
     (131*lm*lx*N^3*x)/4 + (16*lm*lx*N^3*x)/ep^2 - (5*lm*lx*N^3*x)/(2*ep) + 
     9*li2*lm*lx*N^3*x + (5*lm^2*lx*N^3*x)/4 - (8*lm^2*lx*N^3*x)/ep + 
     (8*lm^3*lx*N^3*x)/3 + (413*ls*lx*N^3*x)/9 - (32*ls*lx*N^3*x)/ep^2 - 
     (124*ls*lx*N^3*x)/(3*ep) - 20*li2*ls*lx*N^3*x + 5*lm*ls*lx*N^3*x - 
     (32*lm*ls*lx*N^3*x)/ep + 16*lm^2*ls*lx*N^3*x + 12*ls^2*lx*N^3*x + 
     (32*ls^2*lx*N^3*x)/ep + 32*lm*ls^2*lx*N^3*x - (64*ls^3*lx*N^3*x)/3 - 
     (271*lx^2*N^3*x)/24 - (11*lx^2*N^3*x)/ep^2 - (8*lx^2*N^3*x)/ep + 
     (51*li2*lx^2*N^3*x)/2 - (3*lm*lx^2*N^3*x)/2 - (7*lm*lx^2*N^3*x)/(2*ep) + 
     (7*lm^2*lx^2*N^3*x)/4 + 5*ls*lx^2*N^3*x + (22*ls*lx^2*N^3*x)/ep + 
     7*lm*ls*lx^2*N^3*x - 22*ls^2*lx^2*N^3*x + (239*lx^3*N^3*x)/12 - 
     (11*lx^3*N^3*x)/(3*ep) - (lm*lx^3*N^3*x)/3 + (22*ls*lx^3*N^3*x)/3 + 
     (167*lx^4*N^3*x)/24 - (235*ly*N^3*x)/8 - (6*ly*N^3*x)/ep^2 - 
     (49*ly*N^3*x)/(2*ep) + 72*li3*ly*N^3*x - (35*lm*ly*N^3*x)/4 - 
     (11*lm*ly*N^3*x)/(2*ep) + (11*lm^2*ly*N^3*x)/4 + 27*ls*ly*N^3*x + 
     (12*ls*ly*N^3*x)/ep + 11*lm*ls*ly*N^3*x - 12*ls^2*ly*N^3*x + 
     lx*ly*N^3*x - (16*lx*ly*N^3*x)/ep^2 + (16*lx*ly*N^3*x)/ep - 
     72*li2*lx*ly*N^3*x - 32*ls*lx*ly*N^3*x + (32*ls*lx*ly*N^3*x)/ep - 
     32*ls^2*lx*ly*N^3*x - (187*lx^2*ly*N^3*x)/4 + (27*lx^2*ly*N^3*x)/ep + 
     (9*lm*lx^2*ly*N^3*x)/2 - 54*ls*lx^2*ly*N^3*x - (19*lx^3*ly*N^3*x)/3 + 
     (247*ly^2*N^3*x)/24 + (19*ly^2*N^3*x)/ep^2 + (3*lm*ly^2*N^3*x)/2 + 
     (7*lm*ly^2*N^3*x)/(2*ep) - (7*lm^2*ly^2*N^3*x)/4 + 11*ls*ly^2*N^3*x - 
     (38*ls*ly^2*N^3*x)/ep - 7*lm*ls*ly^2*N^3*x + 38*ls^2*ly^2*N^3*x + 
     (395*lx*ly^2*N^3*x)/6 - (22*lx*ly^2*N^3*x)/ep + 44*ls*lx*ly^2*N^3*x - 
     29*lx^2*ly^2*N^3*x - (239*ly^3*N^3*x)/12 + (ly^3*N^3*x)/ep - 
     (7*lm*ly^3*N^3*x)/3 - 2*ls*ly^3*N^3*x + (61*lx*ly^3*N^3*x)/3 - 
     (263*ly^4*N^3*x)/24 + (1246*N^5*x)/81 + (8*N^5*x)/ep^4 + 
     (154*N^5*x)/(3*ep^3) + (104*N^5*x)/(9*ep^2) - (2584*N^5*x)/(27*ep) + 
     (59*li3*N^5*x)/6 + (8*li3*N^5*x)/ep - 12*li4*N^5*x + 
     (1165*lm*N^5*x)/54 + (8*lm*N^5*x)/ep^3 + (22*lm*N^5*x)/ep^2 - 
     (140*lm*N^5*x)/(9*ep) + 4*li3*lm*N^5*x + (391*lm^2*N^5*x)/18 - 
     (2*lm^2*N^5*x)/ep^2 - (22*lm^2*N^5*x)/(3*ep) - (2*lm^3*N^5*x)/(3*ep) + 
     (5*lm^4*N^5*x)/6 + (1040*ls*N^5*x)/27 - (16*ls*N^5*x)/ep^3 - 
     (44*ls*N^5*x)/ep^2 + (496*ls*N^5*x)/(9*ep) - 16*li3*ls*N^5*x + 
     (148*lm*ls*N^5*x)/9 - (16*lm*ls*N^5*x)/ep^2 - (44*lm*ls*N^5*x)/(3*ep) + 
     (4*lm^2*ls*N^5*x)/ep + (4*lm^3*ls*N^5*x)/3 - (364*ls^2*N^5*x)/9 + 
     (16*ls^2*N^5*x)/ep^2 + (44*ls^2*N^5*x)/(3*ep) + (16*lm*ls^2*N^5*x)/ep - 
     4*lm^2*ls^2*N^5*x - (32*ls^3*N^5*x)/(3*ep) - (32*lm*ls^3*N^5*x)/3 + 
     (16*ls^4*N^5*x)/3 + (3379*lx*N^5*x)/216 - (16*lx*N^5*x)/ep^3 - 
     (41*lx*N^5*x)/ep^2 + (514*lx*N^5*x)/(9*ep) - (59*li2*lx*N^5*x)/6 - 
     (8*li2*lx*N^5*x)/ep - 8*li3*lx*N^5*x - (61*lm*lx*N^5*x)/4 - 
     (8*lm*lx*N^5*x)/ep^2 + (3*lm*lx*N^5*x)/(2*ep) - 4*li2*lm*lx*N^5*x - 
     (3*lm^2*lx*N^5*x)/4 + (4*lm^2*lx*N^5*x)/ep - (4*lm^3*lx*N^5*x)/3 - 
     (665*ls*lx*N^5*x)/9 + (32*ls*lx*N^5*x)/ep^2 + (70*ls*lx*N^5*x)/(3*ep) + 
     16*li2*ls*lx*N^5*x - 3*lm*ls*lx*N^5*x + (16*lm*ls*lx*N^5*x)/ep - 
     8*lm^2*ls*lx*N^5*x + 6*ls^2*lx*N^5*x - (32*ls^2*lx*N^5*x)/ep - 
     16*lm*ls^2*lx*N^5*x + (64*ls^3*lx*N^5*x)/3 - (265*lx^2*N^5*x)/72 + 
     (12*lx^2*N^5*x)/ep^2 + (29*lx^2*N^5*x)/(6*ep) + 14*li2*lx^2*N^5*x + 
     (lm*lx^2*N^5*x)/4 + (2*lm*lx^2*N^5*x)/ep - lm^2*lx^2*N^5*x + 
     5*ls*lx^2*N^5*x - (24*ls*lx^2*N^5*x)/ep - 4*lm*ls*lx^2*N^5*x + 
     24*ls^2*lx^2*N^5*x - (17*lx^3*N^5*x)/12 - (4*lx^3*N^5*x)/ep + 
     8*ls*lx^3*N^5*x + (lx^4*N^5*x)/6 + (271*ly*N^5*x)/72 + 
     (5*ly*N^5*x)/ep^2 + (50*ly*N^5*x)/(3*ep) - 8*li3*ly*N^5*x + 
     (13*lm*ly*N^5*x)/4 + (5*lm*ly*N^5*x)/(2*ep) - (5*lm^2*ly*N^5*x)/4 - 
     15*ls*ly*N^5*x - (10*ls*ly*N^5*x)/ep - 5*lm*ls*ly*N^5*x + 
     10*ls^2*ly*N^5*x + 8*li2*lx*ly*N^5*x - (59*lx^2*ly*N^5*x)/12 - 
     (4*lx^2*ly*N^5*x)/ep - 2*lm*lx^2*ly*N^5*x + 8*ls*lx^2*ly*N^5*x + 
     8*lx^3*ly*N^5*x + (265*ly^2*N^5*x)/72 - (4*ly^2*N^5*x)/ep^2 - 
     (77*ly^2*N^5*x)/(6*ep) - (lm*ly^2*N^5*x)/4 - (2*lm*ly^2*N^5*x)/ep + 
     lm^2*ly^2*N^5*x + 11*ls*ly^2*N^5*x + (8*ls*ly^2*N^5*x)/ep + 
     4*lm*ls*ly^2*N^5*x - 8*ls^2*ly^2*N^5*x + 2*lx^2*ly^2*N^5*x + 
     (ly^3*N^5*x)/12 + (20*ly^3*N^5*x)/(3*ep) + (4*lm*ly^3*N^5*x)/3 - 
     (40*ls*ly^3*N^5*x)/3 - (9*ly^4*N^5*x)/2 + (1091*nh*x)/27 + 
     (32*li3*nh*x)/3 + (458*lm*nh*x)/27 - (16*lm*nh*x)/(3*ep) + 
     (86*lm^2*nh*x)/9 - (16*lm^2*nh*x)/(3*ep) + (52*lm^3*nh*x)/9 - 
     (4*ls*nh*x)/3 - (16*ls*nh*x)/(3*ep) + (40*lm*ls*nh*x)/3 - 
     (16*lm*ls*nh*x)/(3*ep) + (40*lm^2*ls*nh*x)/3 + 8*ls^2*nh*x + 
     8*lm*ls^2*nh*x - (319*lx*nh*x)/18 - (32*li2*lx*nh*x)/3 + 
     (lm*lx*nh*x)/3 + (2*ls*lx*nh*x)/3 + (23*lx^2*nh*x)/18 + 
     (lm*lx^2*nh*x)/3 + (2*ls*lx^2*nh*x)/3 + (2*lx^3*nh*x)/9 + 
     (319*ly*nh*x)/18 - (lm*ly*nh*x)/3 - (2*ls*ly*nh*x)/3 - 4*lx*ly*nh*x + 
     (49*ly^2*nh*x)/18 - (lm*ly^2*nh*x)/3 - (2*ls*ly^2*nh*x)/3 - 
     (16*lx*ly^2*nh*x)/3 - (2*ly^3*nh*x)/9 - (8*li3*nh*x)/N^2 + 
     (16*lx*nh*x)/N^2 + (8*li2*lx*nh*x)/N^2 - (16*ly*nh*x)/N^2 + 
     (4*lx*ly^2*nh*x)/N^2 - (6758*N^2*nh*x)/81 + (8*N^2*nh*x)/(3*ep) - 
     (2252*lm*N^2*nh*x)/27 + (32*lm*N^2*nh*x)/(3*ep^2) + 
     (176*lm*N^2*nh*x)/(9*ep) - 28*lm^2*N^2*nh*x + 
     (16*lm^2*N^2*nh*x)/(3*ep) - (32*lm^3*N^2*nh*x)/3 - (368*ls*N^2*nh*x)/9 + 
     (32*ls*N^2*nh*x)/(3*ep^2) + (176*ls*N^2*nh*x)/(9*ep) - 
     (224*lm*ls*N^2*nh*x)/9 - (32*lm*ls*N^2*nh*x)/(3*ep) - 
     16*lm^2*ls*N^2*nh*x - (88*ls^2*N^2*nh*x)/9 - (16*ls^2*N^2*nh*x)/ep + 
     (16*lm*ls^2*N^2*nh*x)/3 + (112*ls^3*N^2*nh*x)/9 + (493*lx*N^2*nh*x)/27 + 
     (158*lm*lx*N^2*nh*x)/9 - (32*lm*lx*N^2*nh*x)/(3*ep) + 
     8*lm^2*lx*N^2*nh*x + (20*ls*lx*N^2*nh*x)/3 - (32*ls*lx*N^2*nh*x)/
      (3*ep) + (64*lm*ls*lx*N^2*nh*x)/3 + 16*ls^2*lx*N^2*nh*x - 
     (2*lx^2*N^2*nh*x)/3 + lm*lx^2*N^2*nh*x + 2*ls*lx^2*N^2*nh*x - 
     (2*lx^3*N^2*nh*x)/9 - (13*ly*N^2*nh*x)/3 - 4*li3*ly*N^2*nh*x + 
     2*lm*ly*N^2*nh*x + 4*ls*ly*N^2*nh*x + 4*lx*ly*N^2*nh*x + 
     4*li2*lx*ly*N^2*nh*x - (4*lx^2*ly*N^2*nh*x)/3 - (10*ly^2*N^2*nh*x)/3 - 
     lm*ly^2*N^2*nh*x - 2*ls*ly^2*N^2*nh*x + (4*lx*ly^2*N^2*nh*x)/3 + 
     lx^2*ly^2*N^2*nh*x - (2*ly^3*N^2*nh*x)/3 + (3485*N^4*nh*x)/81 - 
     (8*N^4*nh*x)/(3*ep) - (8*li3*N^4*nh*x)/3 + (598*lm*N^4*nh*x)/9 - 
     (32*lm*N^4*nh*x)/(3*ep^2) - (128*lm*N^4*nh*x)/(9*ep) + 
     (166*lm^2*N^4*nh*x)/9 + (44*lm^3*N^4*nh*x)/9 + (380*ls*N^4*nh*x)/9 - 
     (32*ls*N^4*nh*x)/(3*ep^2) - (128*ls*N^4*nh*x)/(9*ep) + 
     (104*lm*ls*N^4*nh*x)/9 + (16*lm*ls*N^4*nh*x)/ep + 
     (8*lm^2*ls*N^4*nh*x)/3 + (16*ls^2*N^4*nh*x)/9 + (16*ls^2*N^4*nh*x)/ep - 
     (40*lm*ls^2*N^4*nh*x)/3 - (112*ls^3*N^4*nh*x)/9 - (893*lx*N^4*nh*x)/54 + 
     (8*li2*lx*N^4*nh*x)/3 - (161*lm*lx*N^4*nh*x)/9 + 
     (32*lm*lx*N^4*nh*x)/(3*ep) - 8*lm^2*lx*N^4*nh*x - 
     (22*ls*lx*N^4*nh*x)/3 + (32*ls*lx*N^4*nh*x)/(3*ep) - 
     (64*lm*ls*lx*N^4*nh*x)/3 - 16*ls^2*lx*N^4*nh*x - (11*lx^2*N^4*nh*x)/18 - 
     (4*lm*lx^2*N^4*nh*x)/3 - (8*ls*lx^2*N^4*nh*x)/3 + (47*ly*N^4*nh*x)/18 + 
     4*li3*ly*N^4*nh*x - (5*lm*ly*N^4*nh*x)/3 - (10*ls*ly*N^4*nh*x)/3 - 
     4*li2*lx*ly*N^4*nh*x + (4*lx^2*ly*N^4*nh*x)/3 + (11*ly^2*N^4*nh*x)/18 + 
     (4*lm*ly^2*N^4*nh*x)/3 + (8*ls*ly^2*N^4*nh*x)/3 - lx^2*ly^2*N^4*nh*x + 
     (8*ly^3*N^4*nh*x)/9 - (16*lm^2*N*nh^2*x)/9 - (32*lm*ls*N*nh^2*x)/9 - 
     (16*ls^2*N*nh^2*x)/9 + (16*lm^2*N^3*nh^2*x)/9 + 
     (32*lm*ls*N^3*nh^2*x)/9 + (16*ls^2*N^3*nh^2*x)/9 + (130*nl*x)/27 - 
     (4*nl*x)/ep^2 + (26*nl*x)/(9*ep) + 10*li3*nl*x - (50*lm*nl*x)/27 - 
     (4*lm*nl*x)/ep^2 + (44*lm*nl*x)/(9*ep) - (32*lm^2*nl*x)/9 + 
     (4*lm^2*nl*x)/(3*ep) - (64*ls*nl*x)/9 + (8*ls*nl*x)/(3*ep) - 
     (64*lm*ls*nl*x)/9 + (8*lm*ls*nl*x)/(3*ep) - (295*lx*nl*x)/18 + 
     (lx*nl*x)/(3*ep) - 10*li2*lx*nl*x + (4*lx^2*nl*x)/9 + 
     (lx^2*nl*x)/(3*ep) + (295*ly*nl*x)/18 - (ly*nl*x)/(3*ep) - 
     4*lx*ly*nl*x + (lx^2*ly*nl*x)/3 + (32*ly^2*nl*x)/9 - 
     (ly^2*nl*x)/(3*ep) - (16*lx*ly^2*nl*x)/3 - (8*li3*nl*x)/N^2 + 
     (16*lx*nl*x)/N^2 + (8*li2*lx*nl*x)/N^2 - (16*ly*nl*x)/N^2 + 
     (4*lx*ly^2*nl*x)/N^2 + (1780*N^2*nl*x)/81 + (28*N^2*nl*x)/(3*ep^3) + 
     (16*N^2*nl*x)/ep^2 - (880*N^2*nl*x)/(27*ep) + (10*li3*N^2*nl*x)/3 + 
     (100*lm*N^2*nl*x)/27 + (8*lm*N^2*nl*x)/ep^2 - (88*lm*N^2*nl*x)/(9*ep) + 
     (64*lm^2*N^2*nl*x)/9 - (8*lm^2*N^2*nl*x)/(3*ep) + (272*ls*N^2*nl*x)/27 - 
     (8*ls*N^2*nl*x)/ep^2 + (64*ls*N^2*nl*x)/(9*ep) + 
     (128*lm*ls*N^2*nl*x)/9 - (16*lm*ls*N^2*nl*x)/(3*ep) - 
     (64*ls^2*N^2*nl*x)/9 + (8*ls^2*N^2*nl*x)/(3*ep) + (77*lx*N^2*nl*x)/27 - 
     (8*lx*N^2*nl*x)/ep^2 + (94*lx*N^2*nl*x)/(9*ep) - 
     (10*li2*lx*N^2*nl*x)/3 - (128*ls*lx*N^2*nl*x)/9 + 
     (16*ls*lx*N^2*nl*x)/(3*ep) - (lx^2*N^2*nl*x)/3 + (lx^2*N^2*nl*x)/ep - 
     (5*ly*N^2*nl*x)/3 + (2*ly*N^2*nl*x)/ep - 4*li3*ly*N^2*nl*x + 
     4*lx*ly*N^2*nl*x + 4*li2*lx*ly*N^2*nl*x - 3*lx^2*ly*N^2*nl*x - 
     (11*ly^2*N^2*nl*x)/3 - (ly^2*N^2*nl*x)/ep + (4*lx*ly^2*N^2*nl*x)/3 + 
     lx^2*ly^2*N^2*nl*x - (2170*N^4*nl*x)/81 - (28*N^4*nl*x)/(3*ep^3) - 
     (12*N^4*nl*x)/ep^2 + (802*N^4*nl*x)/(27*ep) - (16*li3*N^4*nl*x)/3 - 
     (50*lm*N^4*nl*x)/27 - (4*lm*N^4*nl*x)/ep^2 + (44*lm*N^4*nl*x)/(9*ep) - 
     (32*lm^2*N^4*nl*x)/9 + (4*lm^2*N^4*nl*x)/(3*ep) - (80*ls*N^4*nl*x)/27 + 
     (8*ls*N^4*nl*x)/ep^2 - (88*ls*N^4*nl*x)/(9*ep) - (64*lm*ls*N^4*nl*x)/9 + 
     (8*lm*ls*N^4*nl*x)/(3*ep) + (64*ls^2*N^4*nl*x)/9 - 
     (8*ls^2*N^4*nl*x)/(3*ep) - (133*lx*N^4*nl*x)/54 + (8*lx*N^4*nl*x)/ep^2 - 
     (97*lx*N^4*nl*x)/(9*ep) + (16*li2*lx*N^4*nl*x)/3 + 
     (128*ls*lx*N^4*nl*x)/9 - (16*ls*lx*N^4*nl*x)/(3*ep) - 
     (lx^2*N^4*nl*x)/9 - (4*lx^2*N^4*nl*x)/(3*ep) + (23*ly*N^4*nl*x)/18 - 
     (5*ly*N^4*nl*x)/(3*ep) + 4*li3*ly*N^4*nl*x - 4*li2*lx*ly*N^4*nl*x + 
     (8*lx^2*ly*N^4*nl*x)/3 + (ly^2*N^4*nl*x)/9 + (4*ly^2*N^4*nl*x)/(3*ep) - 
     lx^2*ly^2*N^4*nl*x - (8*N*nh*nl*x)/9 + (32*lm*N*nh*nl*x)/9 - 
     (32*lm*N*nh*nl*x)/(9*ep) + (16*lm^2*N*nh*nl*x)/9 + (32*ls*N*nh*nl*x)/9 - 
     (32*ls*N*nh*nl*x)/(9*ep) + (32*lm*ls*N*nh*nl*x)/9 + 
     (16*ls^2*N*nh*nl*x)/9 + (8*N^3*nh*nl*x)/9 - (32*lm*N^3*nh*nl*x)/9 + 
     (32*lm*N^3*nh*nl*x)/(9*ep) - (16*lm^2*N^3*nh*nl*x)/9 - 
     (32*ls*N^3*nh*nl*x)/9 + (32*ls*N^3*nh*nl*x)/(9*ep) - 
     (32*lm*ls*N^3*nh*nl*x)/9 - (16*ls^2*N^3*nh*nl*x)/9 - (8*N*nl^2*x)/9 - 
     (16*N*nl^2*x)/(9*ep^2) + (16*N*nl^2*x)/(9*ep) + (8*N^3*nl^2*x)/9 + 
     (16*N^3*nl^2*x)/(9*ep^2) - (16*N^3*nl^2*x)/(9*ep) + (3*Pi^2*x)/N^3 + 
     (89*Pi^2*x)/(6*N) + (2*Pi^2*x)/(ep^2*N) + (20*Pi^2*x)/(3*ep*N) + 
     (8*l2*Pi^2*x)/N - (8*li2*Pi^2*x)/(3*N) + (8*lm*Pi^2*x)/(3*ep*N) - 
     (5*lm^2*Pi^2*x)/(3*N) - (40*ls*Pi^2*x)/(3*N) - (4*ls*Pi^2*x)/(ep*N) - 
     (16*lm*ls*Pi^2*x)/(3*N) + (4*ls^2*Pi^2*x)/N + (2*lx*Pi^2*x)/N - 
     (lx*Pi^2*x)/(ep*N) - (lm*lx*Pi^2*x)/(2*N) + (2*ls*lx*Pi^2*x)/N + 
     (lx^2*Pi^2*x)/(3*N) - (2*ly*Pi^2*x)/N + (ly*Pi^2*x)/(ep*N) + 
     (lm*ly*Pi^2*x)/(2*N) - (2*ls*ly*Pi^2*x)/N - (4*lx*ly*Pi^2*x)/(3*N) - 
     (ly^2*Pi^2*x)/(3*N) - (757*N*Pi^2*x)/27 - (34*N*Pi^2*x)/(3*ep^2) - 
     (286*N*Pi^2*x)/(9*ep) - 16*l2*N*Pi^2*x - (118*li2*N*Pi^2*x)/3 - 
     (17*lm*N*Pi^2*x)/3 - (22*lm*N*Pi^2*x)/(3*ep) + (13*lm^2*N*Pi^2*x)/3 + 
     44*ls*N*Pi^2*x + (68*ls*N*Pi^2*x)/(3*ep) + (44*lm*ls*N*Pi^2*x)/3 - 
     (68*ls^2*N*Pi^2*x)/3 - (257*lx*N*Pi^2*x)/18 - (11*lx*N*Pi^2*x)/(3*ep) + 
     3*lm*lx*N*Pi^2*x + (22*ls*lx*N*Pi^2*x)/3 - (5*lx^2*N*Pi^2*x)/3 + 
     (449*ly*N*Pi^2*x)/18 + (17*ly*N*Pi^2*x)/ep + lm*ly*N*Pi^2*x - 
     34*ls*ly*N*Pi^2*x - 49*lx*ly*N*Pi^2*x + 31*ly^2*N*Pi^2*x - 
     (293*N^3*Pi^2*x)/54 + (52*N^3*Pi^2*x)/(3*ep^2) + 
     (397*N^3*Pi^2*x)/(9*ep) + 8*l2*N^3*Pi^2*x + 50*li2*N^3*Pi^2*x + 
     (34*lm*N^3*Pi^2*x)/3 + (20*lm*N^3*Pi^2*x)/(3*ep) - 
     (11*lm^2*N^3*Pi^2*x)/3 - (398*ls*N^3*Pi^2*x)/9 - 
     (104*ls*N^3*Pi^2*x)/(3*ep) - (40*lm*ls*N^3*Pi^2*x)/3 + 
     (104*ls^2*N^3*Pi^2*x)/3 + (149*lx*N^3*Pi^2*x)/18 - 
     (10*lx*N^3*Pi^2*x)/ep - (9*lm*lx*N^3*Pi^2*x)/2 + 20*ls*lx*N^3*Pi^2*x + 
     14*lx^2*N^3*Pi^2*x - (409*ly*N^3*Pi^2*x)/18 - (26*ly*N^3*Pi^2*x)/ep - 
     (7*lm*ly*N^3*Pi^2*x)/2 + 52*ls*ly*N^3*Pi^2*x + 
     (143*lx*ly*N^3*Pi^2*x)/3 - (58*ly^2*N^3*Pi^2*x)/3 + 
     (422*N^5*Pi^2*x)/27 - (8*N^5*Pi^2*x)/ep^2 - (19*N^5*Pi^2*x)/ep - 
     8*li2*N^5*Pi^2*x - (17*lm*N^5*Pi^2*x)/3 - (2*lm*N^5*Pi^2*x)/ep + 
     lm^2*N^5*Pi^2*x + (122*ls*N^5*Pi^2*x)/9 + (16*ls*N^5*Pi^2*x)/ep + 
     4*lm*ls*N^5*Pi^2*x - 16*ls^2*N^5*Pi^2*x + 4*lx*N^5*Pi^2*x + 
     (44*lx*N^5*Pi^2*x)/(3*ep) + 2*lm*lx*N^5*Pi^2*x - 
     (88*ls*lx*N^5*Pi^2*x)/3 - (38*lx^2*N^5*Pi^2*x)/3 - (2*ly*N^5*Pi^2*x)/9 + 
     (8*ly*N^5*Pi^2*x)/ep + 2*lm*ly*N^5*Pi^2*x - 16*ls*ly*N^5*Pi^2*x + 
     (8*lx*ly*N^5*Pi^2*x)/3 - (34*ly^2*N^5*Pi^2*x)/3 - (22*nh*Pi^2*x)/9 + 
     (28*lm*nh*Pi^2*x)/9 + (32*ls*nh*Pi^2*x)/9 - (26*lx*nh*Pi^2*x)/3 + 
     (26*ly*nh*Pi^2*x)/3 + (20*lx*nh*Pi^2*x)/(3*N^2) - 
     (20*ly*nh*Pi^2*x)/(3*N^2) + (206*N^2*nh*Pi^2*x)/27 - 
     (8*N^2*nh*Pi^2*x)/(9*ep) - (4*li2*N^2*nh*Pi^2*x)/3 - 
     (16*lm*N^2*nh*Pi^2*x)/3 - (56*ls*N^2*nh*Pi^2*x)/9 + 
     (22*lx*N^2*nh*Pi^2*x)/9 - (38*ly*N^2*nh*Pi^2*x)/9 - 
     (2*lx*ly*N^2*nh*Pi^2*x)/3 - (140*N^4*nh*Pi^2*x)/27 + 
     (8*N^4*nh*Pi^2*x)/(9*ep) + (4*li2*N^4*nh*Pi^2*x)/3 + 
     (20*lm*N^4*nh*Pi^2*x)/9 + (8*ls*N^4*nh*Pi^2*x)/3 - 
     (4*lx*N^4*nh*Pi^2*x)/9 + (20*ly*N^4*nh*Pi^2*x)/9 + 
     (2*lx*ly*N^4*nh*Pi^2*x)/3 - (56*nl*Pi^2*x)/27 + (16*nl*Pi^2*x)/(9*ep) + 
     (2*lm*nl*Pi^2*x)/3 - 9*lx*nl*Pi^2*x + 9*ly*nl*Pi^2*x + 
     (20*lx*nl*Pi^2*x)/(3*N^2) - (20*ly*nl*Pi^2*x)/(3*N^2) + 
     (202*N^2*nl*Pi^2*x)/27 - (34*N^2*nl*Pi^2*x)/(9*ep) - 
     (4*li2*N^2*nl*Pi^2*x)/3 - (4*lm*N^2*nl*Pi^2*x)/3 - 
     (4*ls*N^2*nl*Pi^2*x)/9 + (11*lx*N^2*nl*Pi^2*x)/3 - 
     (29*ly*N^2*nl*Pi^2*x)/9 - (2*lx*ly*N^2*nl*Pi^2*x)/3 - 
     (146*N^4*nl*Pi^2*x)/27 + (2*N^4*nl*Pi^2*x)/ep + 
     (4*li2*N^4*nl*Pi^2*x)/3 + (2*lm*N^4*nl*Pi^2*x)/3 + 
     (4*ls*N^4*nl*Pi^2*x)/9 - (4*lx*N^4*nl*Pi^2*x)/3 + 
     (8*ly*N^4*nl*Pi^2*x)/9 + (2*lx*ly*N^4*nl*Pi^2*x)/3 + 
     (8*N*nh*nl*Pi^2*x)/27 - (8*N^3*nh*nl*Pi^2*x)/27 - (19*Pi^4*x)/(20*N) + 
     (1243*N*Pi^4*x)/180 - (557*N^3*Pi^4*x)/90 + (7*N^5*Pi^4*x)/30 + 
     (11*N^2*nh*Pi^4*x)/90 - (11*N^4*nh*Pi^4*x)/90 + (11*N^2*nl*Pi^4*x)/90 - 
     (11*N^4*nl*Pi^4*x)/90 + (9*s12*x)/(2*N) - (lm*s12*x)/N + 
     (6*lx*s12*x)/N + (ly*s12*x)/N + (95*N*s12*x)/6 + (2*N*s12*x)/ep - 
     2*lm*N*s12*x - 4*ls*N*s12*x + 2*lx*N*s12*x - 12*ly*N*s12*x - 
     (229*N^3*s12*x)/6 + (6*N^3*s12*x)/ep + 7*lm*N^3*s12*x - 
     12*ls*N^3*s12*x - 16*lx*N^3*s12*x - ly*N^3*s12*x + (107*N^5*s12*x)/6 - 
     (8*N^5*s12*x)/ep - 4*lm*N^5*s12*x + 16*ls*N^5*s12*x + 8*lx*N^5*s12*x + 
     12*ly*N^5*s12*x + (32*nh*s12*x)/3 - (8*nh*s12*x)/N^2 + 
     (16*N^2*nh*s12*x)/3 + 4*lx*N^2*nh*s12*x - 8*N^4*nh*s12*x - 
     4*lx*N^4*nh*s12*x + 10*nl*s12*x - (8*nl*s12*x)/N^2 + 
     (10*N^2*nl*s12*x)/3 + 4*lx*N^2*nl*s12*x - (16*N^4*nl*s12*x)/3 - 
     4*lx*N^4*nl*s12*x + (s13*x)/N + 34*N*s13*x - 31*N^3*s13*x - 
     4*N^5*s13*x - (12*s22*x)/N - 28*N*s22*x + 72*N^3*s22*x - 32*N^5*s22*x - 
     8*N^2*nh*s22*x + 8*N^4*nh*s22*x - 8*N^2*nl*s22*x + 8*N^4*nl*s22*x - 
     (3*lx^2*x^2)/N^3 + (6*lx*ly*x^2)/N^3 - (3*ly^2*x^2)/N^3 + (38*x^2)/N + 
     (2*x^2)/(ep^2*N) + (6*x^2)/(ep*N) + (33*lm*x^2)/(2*N) + 
     (4*lm*x^2)/(ep^2*N) + (6*lm*x^2)/(ep*N) + (7*lm^2*x^2)/(2*N) + 
     (2*lm^2*x^2)/(ep^2*N) - (2*lm^2*x^2)/(ep*N) + (2*lm^3*x^2)/(3*N) - 
     (2*lm^3*x^2)/(ep*N) + (7*lm^4*x^2)/(6*N) - (12*ls*x^2)/N - 
     (4*ls*x^2)/(ep*N) - (12*lm*ls*x^2)/N - (8*lm*ls*x^2)/(ep*N) + 
     (4*lm^2*ls*x^2)/N - (4*lm^2*ls*x^2)/(ep*N) + (4*lm^3*ls*x^2)/N + 
     (4*ls^2*x^2)/N + (8*lm*ls^2*x^2)/N + (4*lm^2*ls^2*x^2)/N - 
     (5*lx^2*x^2)/(2*N) + (5*lx*ly*x^2)/N - (5*ly^2*x^2)/(2*N) - 
     (1334*N*x^2)/27 - (8*N*x^2)/ep^3 - (36*N*x^2)/ep^2 - 
     (238*N*x^2)/(9*ep) - 4*li3*N*x^2 + 36*li4*N*x^2 - (2947*lm*N*x^2)/54 - 
     (8*lm*N*x^2)/ep^3 - (30*lm*N*x^2)/ep^2 + (32*lm*N*x^2)/(9*ep) - 
     4*li3*lm*N*x^2 - (517*lm^2*N*x^2)/18 - (2*lm^2*N*x^2)/ep^2 + 
     (34*lm^2*N*x^2)/(3*ep) - (4*lm^3*N*x^2)/3 + (14*lm^3*N*x^2)/(3*ep) - 
     (19*lm^4*N*x^2)/6 + (212*ls*N*x^2)/9 + (16*ls*N*x^2)/ep^2 + 
     (128*ls*N*x^2)/(3*ep) + (68*lm*ls*N*x^2)/9 + (16*lm*ls*N*x^2)/ep^2 + 
     (92*lm*ls*N*x^2)/(3*ep) - 8*lm^2*ls*N*x^2 + (4*lm^2*ls*N*x^2)/ep - 
     (28*lm^3*ls*N*x^2)/3 - 28*ls^2*N*x^2 - (16*ls^2*N*x^2)/ep - 
     16*lm*ls^2*N*x^2 - (16*lm*ls^2*N*x^2)/ep - 4*lm^2*ls^2*N*x^2 + 
     (32*ls^3*N*x^2)/3 + (32*lm*ls^3*N*x^2)/3 + 8*lx*N*x^2 + 
     (4*lx*N*x^2)/ep^2 + (4*lx*N*x^2)/ep + 4*li2*lx*N*x^2 - 52*li3*lx*N*x^2 + 
     6*lm*lx*N*x^2 + (4*lm*lx*N*x^2)/ep^2 - (2*lm*lx*N*x^2)/ep + 
     4*li2*lm*lx*N*x^2 + lm^2*lx*N*x^2 - (2*lm^2*lx*N*x^2)/ep + 
     (2*lm^3*lx*N*x^2)/3 - 8*ls*lx*N*x^2 - (8*ls*lx*N*x^2)/ep + 
     4*lm*ls*lx*N*x^2 - (8*lm*ls*lx*N*x^2)/ep + 4*lm^2*ls*lx*N*x^2 + 
     8*ls^2*lx*N*x^2 + 8*lm*ls^2*lx*N*x^2 + 5*lx^2*N*x^2 + 
     (8*lx^2*N*x^2)/ep^2 - (8*lx^2*N*x^2)/ep + 34*li2*lx^2*N*x^2 + 
     16*ls*lx^2*N*x^2 - (16*ls*lx^2*N*x^2)/ep + 16*ls^2*lx^2*N*x^2 - 
     (2*lx^3*N*x^2)/3 - (2*lm*lx^3*N*x^2)/3 - (25*lx^4*N*x^2)/6 + 
     8*ly*N*x^2 + (4*ly*N*x^2)/ep^2 + (4*ly*N*x^2)/ep + 16*li3*ly*N*x^2 + 
     6*lm*ly*N*x^2 + (4*lm*ly*N*x^2)/ep^2 - (2*lm*ly*N*x^2)/ep + 
     lm^2*ly*N*x^2 - (2*lm^2*ly*N*x^2)/ep + (2*lm^3*ly*N*x^2)/3 - 
     8*ls*ly*N*x^2 - (8*ls*ly*N*x^2)/ep + 4*lm*ls*ly*N*x^2 - 
     (8*lm*ls*ly*N*x^2)/ep + 4*lm^2*ls*ly*N*x^2 + 8*ls^2*ly*N*x^2 + 
     8*lm*ls^2*ly*N*x^2 - 10*lx*ly*N*x^2 - (16*lx*ly*N*x^2)/ep^2 + 
     (16*lx*ly*N*x^2)/ep - 16*li2*lx*ly*N*x^2 - 32*ls*lx*ly*N*x^2 + 
     (32*ls*lx*ly*N*x^2)/ep - 32*ls^2*lx*ly*N*x^2 + 2*lx^2*ly*N*x^2 + 
     2*lm*lx^2*ly*N*x^2 + (50*lx^3*ly*N*x^2)/3 + 5*ly^2*N*x^2 + 
     (8*ly^2*N*x^2)/ep^2 - (8*ly^2*N*x^2)/ep + 16*ls*ly^2*N*x^2 - 
     (16*ls*ly^2*N*x^2)/ep + 16*ls^2*ly^2*N*x^2 - 8*lx^2*ly^2*N*x^2 - 
     (2*ly^3*N*x^2)/3 - (2*lm*ly^3*N*x^2)/3 + (8*lx*ly^3*N*x^2)/3 - 
     (25*ly^4*N*x^2)/6 + (2170*N^3*x^2)/81 + (8*N^3*x^2)/ep^4 + 
     (178*N^3*x^2)/(3*ep^3) + (410*N^3*x^2)/(9*ep^2) - 
     (2032*N^3*x^2)/(27*ep) + (8*li3*N^3*x^2)/ep - 40*li4*N^3*x^2 + 
     (3221*lm*N^3*x^2)/54 + (16*lm*N^3*x^2)/ep^3 + (48*lm*N^3*x^2)/ep^2 - 
     (226*lm*N^3*x^2)/(9*ep) + 8*li3*lm*N^3*x^2 + (845*lm^2*N^3*x^2)/18 - 
     (2*lm^2*N^3*x^2)/ep^2 - (50*lm^2*N^3*x^2)/(3*ep) + (2*lm^3*N^3*x^2)/3 - 
     (10*lm^3*N^3*x^2)/(3*ep) + (17*lm^4*N^3*x^2)/6 + (728*ls*N^3*x^2)/27 - 
     (16*ls*N^3*x^2)/ep^3 - (60*ls*N^3*x^2)/ep^2 + (148*ls*N^3*x^2)/(9*ep) - 
     16*li3*ls*N^3*x^2 + (188*lm*ls*N^3*x^2)/9 - (32*lm*ls*N^3*x^2)/ep^2 - 
     (112*lm*ls*N^3*x^2)/(3*ep) + 4*lm^2*ls*N^3*x^2 + 
     (4*lm^2*ls*N^3*x^2)/ep + (20*lm^3*ls*N^3*x^2)/3 - (148*ls^2*N^3*x^2)/9 + 
     (16*ls^2*N^3*x^2)/ep^2 + (92*ls^2*N^3*x^2)/(3*ep) + 8*lm*ls^2*N^3*x^2 + 
     (32*lm*ls^2*N^3*x^2)/ep - 4*lm^2*ls^2*N^3*x^2 - (32*ls^3*N^3*x^2)/3 - 
     (32*ls^3*N^3*x^2)/(3*ep) - (64*lm*ls^3*N^3*x^2)/3 + 
     (16*ls^4*N^3*x^2)/3 + (46*lx*N^3*x^2)/27 - (8*lx*N^3*x^2)/ep^3 - 
     (22*lx*N^3*x^2)/ep^2 + (296*lx*N^3*x^2)/(9*ep) - (8*li2*lx*N^3*x^2)/ep + 
     40*li3*lx*N^3*x^2 - 12*lm*lx*N^3*x^2 - (8*lm*lx*N^3*x^2)/ep^2 + 
     (4*lm*lx*N^3*x^2)/ep - 8*li2*lm*lx*N^3*x^2 - 2*lm^2*lx*N^3*x^2 + 
     (4*lm^2*lx*N^3*x^2)/ep - (4*lm^3*lx*N^3*x^2)/3 - (328*ls*lx*N^3*x^2)/9 + 
     (16*ls*lx*N^3*x^2)/ep^2 + (44*ls*lx*N^3*x^2)/(3*ep) + 
     16*li2*ls*lx*N^3*x^2 - 8*lm*ls*lx*N^3*x^2 + (16*lm*ls*lx*N^3*x^2)/ep - 
     8*lm^2*ls*lx*N^3*x^2 - (16*ls^2*lx*N^3*x^2)/ep - 16*lm*ls^2*lx*N^3*x^2 + 
     (32*ls^3*lx*N^3*x^2)/3 + (lx^2*N^3*x^2)/2 - (4*lx^2*N^3*x^2)/ep^2 + 
     (4*lx^2*N^3*x^2)/ep - 20*li2*lx^2*N^3*x^2 - 8*ls*lx^2*N^3*x^2 + 
     (8*ls*lx^2*N^3*x^2)/ep - 8*ls^2*lx^2*N^3*x^2 + (4*lx^3*N^3*x^2)/(3*ep) + 
     (4*lm*lx^3*N^3*x^2)/3 - (8*ls*lx^3*N^3*x^2)/3 + 2*lx^4*N^3*x^2 + 
     (46*ly*N^3*x^2)/27 - (8*ly*N^3*x^2)/ep^3 - (22*ly*N^3*x^2)/ep^2 + 
     (296*ly*N^3*x^2)/(9*ep) - 8*li3*ly*N^3*x^2 - 12*lm*ly*N^3*x^2 - 
     (8*lm*ly*N^3*x^2)/ep^2 + (4*lm*ly*N^3*x^2)/ep - 2*lm^2*ly*N^3*x^2 + 
     (4*lm^2*ly*N^3*x^2)/ep - (4*lm^3*ly*N^3*x^2)/3 - (328*ls*ly*N^3*x^2)/9 + 
     (16*ls*ly*N^3*x^2)/ep^2 + (44*ls*ly*N^3*x^2)/(3*ep) - 
     8*lm*ls*ly*N^3*x^2 + (16*lm*ls*ly*N^3*x^2)/ep - 8*lm^2*ls*ly*N^3*x^2 - 
     (16*ls^2*ly*N^3*x^2)/ep - 16*lm*ls^2*ly*N^3*x^2 + 
     (32*ls^3*ly*N^3*x^2)/3 - lx*ly*N^3*x^2 + (16*lx*ly*N^3*x^2)/ep^2 - 
     (16*lx*ly*N^3*x^2)/ep + 8*li2*lx*ly*N^3*x^2 + 32*ls*lx*ly*N^3*x^2 - 
     (32*ls*lx*ly*N^3*x^2)/ep + 32*ls^2*lx*ly*N^3*x^2 - 
     (4*lx^2*ly*N^3*x^2)/ep - 4*lm*lx^2*ly*N^3*x^2 + 8*ls*lx^2*ly*N^3*x^2 - 
     (28*lx^3*ly*N^3*x^2)/3 + (ly^2*N^3*x^2)/2 - (4*ly^2*N^3*x^2)/ep^2 + 
     (4*ly^2*N^3*x^2)/ep - 8*ls*ly^2*N^3*x^2 + (8*ls*ly^2*N^3*x^2)/ep - 
     8*ls^2*ly^2*N^3*x^2 + 6*lx^2*ly^2*N^3*x^2 + (4*ly^3*N^3*x^2)/(3*ep) + 
     (4*lm*ly^3*N^3*x^2)/3 - (8*ls*ly^3*N^3*x^2)/3 - (8*lx*ly^3*N^3*x^2)/3 + 
     2*ly^4*N^3*x^2 - (1246*N^5*x^2)/81 - (8*N^5*x^2)/ep^4 - 
     (154*N^5*x^2)/(3*ep^3) - (104*N^5*x^2)/(9*ep^2) + 
     (2584*N^5*x^2)/(27*ep) + 4*li3*N^5*x^2 - (8*li3*N^5*x^2)/ep + 
     4*li4*N^5*x^2 - (1165*lm*N^5*x^2)/54 - (8*lm*N^5*x^2)/ep^3 - 
     (22*lm*N^5*x^2)/ep^2 + (140*lm*N^5*x^2)/(9*ep) - 4*li3*lm*N^5*x^2 - 
     (391*lm^2*N^5*x^2)/18 + (2*lm^2*N^5*x^2)/ep^2 + 
     (22*lm^2*N^5*x^2)/(3*ep) + (2*lm^3*N^5*x^2)/(3*ep) - 
     (5*lm^4*N^5*x^2)/6 - (1040*ls*N^5*x^2)/27 + (16*ls*N^5*x^2)/ep^3 + 
     (44*ls*N^5*x^2)/ep^2 - (496*ls*N^5*x^2)/(9*ep) + 16*li3*ls*N^5*x^2 - 
     (148*lm*ls*N^5*x^2)/9 + (16*lm*ls*N^5*x^2)/ep^2 + 
     (44*lm*ls*N^5*x^2)/(3*ep) - (4*lm^2*ls*N^5*x^2)/ep - 
     (4*lm^3*ls*N^5*x^2)/3 + (364*ls^2*N^5*x^2)/9 - (16*ls^2*N^5*x^2)/ep^2 - 
     (44*ls^2*N^5*x^2)/(3*ep) - (16*lm*ls^2*N^5*x^2)/ep + 
     4*lm^2*ls^2*N^5*x^2 + (32*ls^3*N^5*x^2)/(3*ep) + 
     (32*lm*ls^3*N^5*x^2)/3 - (16*ls^4*N^5*x^2)/3 - (262*lx*N^5*x^2)/27 + 
     (8*lx*N^5*x^2)/ep^3 + (18*lx*N^5*x^2)/ep^2 - (332*lx*N^5*x^2)/(9*ep) - 
     4*li2*lx*N^5*x^2 + (8*li2*lx*N^5*x^2)/ep + 12*li3*lx*N^5*x^2 + 
     6*lm*lx*N^5*x^2 + (4*lm*lx*N^5*x^2)/ep^2 - (2*lm*lx*N^5*x^2)/ep + 
     4*li2*lm*lx*N^5*x^2 + lm^2*lx*N^5*x^2 - (2*lm^2*lx*N^5*x^2)/ep + 
     (2*lm^3*lx*N^5*x^2)/3 + (400*ls*lx*N^5*x^2)/9 - 
     (16*ls*lx*N^5*x^2)/ep^2 - (20*ls*lx*N^5*x^2)/(3*ep) - 
     16*li2*ls*lx*N^5*x^2 + 4*lm*ls*lx*N^5*x^2 - (8*lm*ls*lx*N^5*x^2)/ep + 
     4*lm^2*ls*lx*N^5*x^2 - 8*ls^2*lx*N^5*x^2 + (16*ls^2*lx*N^5*x^2)/ep + 
     8*lm*ls^2*lx*N^5*x^2 - (32*ls^3*lx*N^5*x^2)/3 - (4*lx^2*N^5*x^2)/ep^2 + 
     (4*lx^2*N^5*x^2)/ep - 14*li2*lx^2*N^5*x^2 - 8*ls*lx^2*N^5*x^2 + 
     (8*ls*lx^2*N^5*x^2)/ep - 8*ls^2*lx^2*N^5*x^2 + (2*lx^3*N^5*x^2)/3 - 
     (4*lx^3*N^5*x^2)/(3*ep) - (2*lm*lx^3*N^5*x^2)/3 + 
     (8*ls*lx^3*N^5*x^2)/3 + (13*lx^4*N^5*x^2)/6 - (262*ly*N^5*x^2)/27 + 
     (8*ly*N^5*x^2)/ep^3 + (18*ly*N^5*x^2)/ep^2 - (332*ly*N^5*x^2)/(9*ep) - 
     8*li3*ly*N^5*x^2 + 6*lm*ly*N^5*x^2 + (4*lm*ly*N^5*x^2)/ep^2 - 
     (2*lm*ly*N^5*x^2)/ep + lm^2*ly*N^5*x^2 - (2*lm^2*ly*N^5*x^2)/ep + 
     (2*lm^3*ly*N^5*x^2)/3 + (400*ls*ly*N^5*x^2)/9 - 
     (16*ls*ly*N^5*x^2)/ep^2 - (20*ls*ly*N^5*x^2)/(3*ep) + 
     4*lm*ls*ly*N^5*x^2 - (8*lm*ls*ly*N^5*x^2)/ep + 4*lm^2*ls*ly*N^5*x^2 - 
     8*ls^2*ly*N^5*x^2 + (16*ls^2*ly*N^5*x^2)/ep + 8*lm*ls^2*ly*N^5*x^2 - 
     (32*ls^3*ly*N^5*x^2)/3 + 8*li2*lx*ly*N^5*x^2 - 2*lx^2*ly*N^5*x^2 + 
     (4*lx^2*ly*N^5*x^2)/ep + 2*lm*lx^2*ly*N^5*x^2 - 8*ls*lx^2*ly*N^5*x^2 - 
     (22*lx^3*ly*N^5*x^2)/3 - (4*ly^2*N^5*x^2)/ep^2 + (4*ly^2*N^5*x^2)/ep - 
     8*ls*ly^2*N^5*x^2 + (8*ls*ly^2*N^5*x^2)/ep - 8*ls^2*ly^2*N^5*x^2 + 
     2*lx^2*ly^2*N^5*x^2 + (2*ly^3*N^5*x^2)/3 - (4*ly^3*N^5*x^2)/(3*ep) - 
     (2*lm*ly^3*N^5*x^2)/3 + (8*ls*ly^3*N^5*x^2)/3 + (13*ly^4*N^5*x^2)/6 - 
     (1091*nh*x^2)/27 - (458*lm*nh*x^2)/27 + (16*lm*nh*x^2)/(3*ep) - 
     (86*lm^2*nh*x^2)/9 + (16*lm^2*nh*x^2)/(3*ep) - (52*lm^3*nh*x^2)/9 + 
     (4*ls*nh*x^2)/3 + (16*ls*nh*x^2)/(3*ep) - (40*lm*ls*nh*x^2)/3 + 
     (16*lm*ls*nh*x^2)/(3*ep) - (40*lm^2*ls*nh*x^2)/3 - 8*ls^2*nh*x^2 - 
     8*lm*ls^2*nh*x^2 - 2*lx^2*nh*x^2 + 4*lx*ly*nh*x^2 - 2*ly^2*nh*x^2 + 
     (6758*N^2*nh*x^2)/81 - (8*N^2*nh*x^2)/(3*ep) + (8*li3*N^2*nh*x^2)/3 + 
     (2252*lm*N^2*nh*x^2)/27 - (32*lm*N^2*nh*x^2)/(3*ep^2) - 
     (176*lm*N^2*nh*x^2)/(9*ep) + 28*lm^2*N^2*nh*x^2 - 
     (16*lm^2*N^2*nh*x^2)/(3*ep) + (32*lm^3*N^2*nh*x^2)/3 + 
     (368*ls*N^2*nh*x^2)/9 - (32*ls*N^2*nh*x^2)/(3*ep^2) - 
     (176*ls*N^2*nh*x^2)/(9*ep) + (224*lm*ls*N^2*nh*x^2)/9 + 
     (32*lm*ls*N^2*nh*x^2)/(3*ep) + 16*lm^2*ls*N^2*nh*x^2 + 
     (88*ls^2*N^2*nh*x^2)/9 + (16*ls^2*N^2*nh*x^2)/ep - 
     (16*lm*ls^2*N^2*nh*x^2)/3 - (112*ls^3*N^2*nh*x^2)/9 - 
     (188*lx*N^2*nh*x^2)/27 - (8*li2*lx*N^2*nh*x^2)/3 - 
     (88*lm*lx*N^2*nh*x^2)/9 + (16*lm*lx*N^2*nh*x^2)/(3*ep) - 
     4*lm^2*lx*N^2*nh*x^2 - (16*ls*lx*N^2*nh*x^2)/3 + 
     (16*ls*lx*N^2*nh*x^2)/(3*ep) - (32*lm*ls*lx*N^2*nh*x^2)/3 - 
     8*ls^2*lx*N^2*nh*x^2 + 2*lx^2*N^2*nh*x^2 + (4*lx^3*N^2*nh*x^2)/9 - 
     (188*ly*N^2*nh*x^2)/27 - (88*lm*ly*N^2*nh*x^2)/9 + 
     (16*lm*ly*N^2*nh*x^2)/(3*ep) - 4*lm^2*ly*N^2*nh*x^2 - 
     (16*ls*ly*N^2*nh*x^2)/3 + (16*ls*ly*N^2*nh*x^2)/(3*ep) - 
     (32*lm*ls*ly*N^2*nh*x^2)/3 - 8*ls^2*ly*N^2*nh*x^2 - 4*lx*ly*N^2*nh*x^2 - 
     (4*lx^2*ly*N^2*nh*x^2)/3 + 2*ly^2*N^2*nh*x^2 + (4*ly^3*N^2*nh*x^2)/9 - 
     (3485*N^4*nh*x^2)/81 + (8*N^4*nh*x^2)/(3*ep) - (8*li3*N^4*nh*x^2)/3 - 
     (598*lm*N^4*nh*x^2)/9 + (32*lm*N^4*nh*x^2)/(3*ep^2) + 
     (128*lm*N^4*nh*x^2)/(9*ep) - (166*lm^2*N^4*nh*x^2)/9 - 
     (44*lm^3*N^4*nh*x^2)/9 - (380*ls*N^4*nh*x^2)/9 + 
     (32*ls*N^4*nh*x^2)/(3*ep^2) + (128*ls*N^4*nh*x^2)/(9*ep) - 
     (104*lm*ls*N^4*nh*x^2)/9 - (16*lm*ls*N^4*nh*x^2)/ep - 
     (8*lm^2*ls*N^4*nh*x^2)/3 - (16*ls^2*N^4*nh*x^2)/9 - 
     (16*ls^2*N^4*nh*x^2)/ep + (40*lm*ls^2*N^4*nh*x^2)/3 + 
     (112*ls^3*N^4*nh*x^2)/9 + (188*lx*N^4*nh*x^2)/27 + 
     (8*li2*lx*N^4*nh*x^2)/3 + (88*lm*lx*N^4*nh*x^2)/9 - 
     (16*lm*lx*N^4*nh*x^2)/(3*ep) + 4*lm^2*lx*N^4*nh*x^2 + 
     (16*ls*lx*N^4*nh*x^2)/3 - (16*ls*lx*N^4*nh*x^2)/(3*ep) + 
     (32*lm*ls*lx*N^4*nh*x^2)/3 + 8*ls^2*lx*N^4*nh*x^2 - 
     (4*lx^3*N^4*nh*x^2)/9 + (188*ly*N^4*nh*x^2)/27 + 
     (88*lm*ly*N^4*nh*x^2)/9 - (16*lm*ly*N^4*nh*x^2)/(3*ep) + 
     4*lm^2*ly*N^4*nh*x^2 + (16*ls*ly*N^4*nh*x^2)/3 - 
     (16*ls*ly*N^4*nh*x^2)/(3*ep) + (32*lm*ls*ly*N^4*nh*x^2)/3 + 
     8*ls^2*ly*N^4*nh*x^2 + (4*lx^2*ly*N^4*nh*x^2)/3 - 
     (4*ly^3*N^4*nh*x^2)/9 + (16*lm^2*N*nh^2*x^2)/9 + 
     (32*lm*ls*N*nh^2*x^2)/9 + (16*ls^2*N*nh^2*x^2)/9 - 
     (16*lm^2*N^3*nh^2*x^2)/9 - (32*lm*ls*N^3*nh^2*x^2)/9 - 
     (16*ls^2*N^3*nh^2*x^2)/9 - (130*nl*x^2)/27 + (4*nl*x^2)/ep^2 - 
     (26*nl*x^2)/(9*ep) + (50*lm*nl*x^2)/27 + (4*lm*nl*x^2)/ep^2 - 
     (44*lm*nl*x^2)/(9*ep) + (32*lm^2*nl*x^2)/9 - (4*lm^2*nl*x^2)/(3*ep) + 
     (64*ls*nl*x^2)/9 - (8*ls*nl*x^2)/(3*ep) + (64*lm*ls*nl*x^2)/9 - 
     (8*lm*ls*nl*x^2)/(3*ep) - 2*lx^2*nl*x^2 + 4*lx*ly*nl*x^2 - 
     2*ly^2*nl*x^2 - (1780*N^2*nl*x^2)/81 - (28*N^2*nl*x^2)/(3*ep^3) - 
     (16*N^2*nl*x^2)/ep^2 + (880*N^2*nl*x^2)/(27*ep) - 
     (100*lm*N^2*nl*x^2)/27 - (8*lm*N^2*nl*x^2)/ep^2 + 
     (88*lm*N^2*nl*x^2)/(9*ep) - (64*lm^2*N^2*nl*x^2)/9 + 
     (8*lm^2*N^2*nl*x^2)/(3*ep) - (272*ls*N^2*nl*x^2)/27 + 
     (8*ls*N^2*nl*x^2)/ep^2 - (64*ls*N^2*nl*x^2)/(9*ep) - 
     (128*lm*ls*N^2*nl*x^2)/9 + (16*lm*ls*N^2*nl*x^2)/(3*ep) + 
     (64*ls^2*N^2*nl*x^2)/9 - (8*ls^2*N^2*nl*x^2)/(3*ep) - 
     (16*lx*N^2*nl*x^2)/27 + (4*lx*N^2*nl*x^2)/ep^2 - 
     (56*lx*N^2*nl*x^2)/(9*ep) + (64*ls*lx*N^2*nl*x^2)/9 - 
     (8*ls*lx*N^2*nl*x^2)/(3*ep) + 2*lx^2*N^2*nl*x^2 - 
     (16*ly*N^2*nl*x^2)/27 + (4*ly*N^2*nl*x^2)/ep^2 - 
     (56*ly*N^2*nl*x^2)/(9*ep) + (64*ls*ly*N^2*nl*x^2)/9 - 
     (8*ls*ly*N^2*nl*x^2)/(3*ep) - 4*lx*ly*N^2*nl*x^2 + 2*ly^2*N^2*nl*x^2 + 
     (2170*N^4*nl*x^2)/81 + (28*N^4*nl*x^2)/(3*ep^3) + (12*N^4*nl*x^2)/ep^2 - 
     (802*N^4*nl*x^2)/(27*ep) + (50*lm*N^4*nl*x^2)/27 + 
     (4*lm*N^4*nl*x^2)/ep^2 - (44*lm*N^4*nl*x^2)/(9*ep) + 
     (32*lm^2*N^4*nl*x^2)/9 - (4*lm^2*N^4*nl*x^2)/(3*ep) + 
     (80*ls*N^4*nl*x^2)/27 - (8*ls*N^4*nl*x^2)/ep^2 + 
     (88*ls*N^4*nl*x^2)/(9*ep) + (64*lm*ls*N^4*nl*x^2)/9 - 
     (8*lm*ls*N^4*nl*x^2)/(3*ep) - (64*ls^2*N^4*nl*x^2)/9 + 
     (8*ls^2*N^4*nl*x^2)/(3*ep) + (16*lx*N^4*nl*x^2)/27 - 
     (4*lx*N^4*nl*x^2)/ep^2 + (56*lx*N^4*nl*x^2)/(9*ep) - 
     (64*ls*lx*N^4*nl*x^2)/9 + (8*ls*lx*N^4*nl*x^2)/(3*ep) + 
     (16*ly*N^4*nl*x^2)/27 - (4*ly*N^4*nl*x^2)/ep^2 + 
     (56*ly*N^4*nl*x^2)/(9*ep) - (64*ls*ly*N^4*nl*x^2)/9 + 
     (8*ls*ly*N^4*nl*x^2)/(3*ep) + (8*N*nh*nl*x^2)/9 - 
     (32*lm*N*nh*nl*x^2)/9 + (32*lm*N*nh*nl*x^2)/(9*ep) - 
     (16*lm^2*N*nh*nl*x^2)/9 - (32*ls*N*nh*nl*x^2)/9 + 
     (32*ls*N*nh*nl*x^2)/(9*ep) - (32*lm*ls*N*nh*nl*x^2)/9 - 
     (16*ls^2*N*nh*nl*x^2)/9 - (8*N^3*nh*nl*x^2)/9 + 
     (32*lm*N^3*nh*nl*x^2)/9 - (32*lm*N^3*nh*nl*x^2)/(9*ep) + 
     (16*lm^2*N^3*nh*nl*x^2)/9 + (32*ls*N^3*nh*nl*x^2)/9 - 
     (32*ls*N^3*nh*nl*x^2)/(9*ep) + (32*lm*ls*N^3*nh*nl*x^2)/9 + 
     (16*ls^2*N^3*nh*nl*x^2)/9 + (8*N*nl^2*x^2)/9 + 
     (16*N*nl^2*x^2)/(9*ep^2) - (16*N*nl^2*x^2)/(9*ep) - (8*N^3*nl^2*x^2)/9 - 
     (16*N^3*nl^2*x^2)/(9*ep^2) + (16*N^3*nl^2*x^2)/(9*ep) - 
     (3*Pi^2*x^2)/N^3 - (89*Pi^2*x^2)/(6*N) - (2*Pi^2*x^2)/(ep^2*N) - 
     (20*Pi^2*x^2)/(3*ep*N) - (8*l2*Pi^2*x^2)/N - (8*lm*Pi^2*x^2)/(3*ep*N) + 
     (5*lm^2*Pi^2*x^2)/(3*N) + (40*ls*Pi^2*x^2)/(3*N) + 
     (4*ls*Pi^2*x^2)/(ep*N) + (16*lm*ls*Pi^2*x^2)/(3*N) - 
     (4*ls^2*Pi^2*x^2)/N + (757*N*Pi^2*x^2)/27 + (34*N*Pi^2*x^2)/(3*ep^2) + 
     (286*N*Pi^2*x^2)/(9*ep) + 16*l2*N*Pi^2*x^2 + (17*lm*N*Pi^2*x^2)/3 + 
     (22*lm*N*Pi^2*x^2)/(3*ep) - (13*lm^2*N*Pi^2*x^2)/3 - 44*ls*N*Pi^2*x^2 - 
     (68*ls*N*Pi^2*x^2)/(3*ep) - (44*lm*ls*N*Pi^2*x^2)/3 + 
     (68*ls^2*N*Pi^2*x^2)/3 - (16*lx*N*Pi^2*x^2)/3 - 
     (20*lx*N*Pi^2*x^2)/(3*ep) - 2*lm*lx*N*Pi^2*x^2 + 
     (40*ls*lx*N*Pi^2*x^2)/3 - (44*lx^2*N*Pi^2*x^2)/3 - 
     (16*ly*N*Pi^2*x^2)/3 - (20*ly*N*Pi^2*x^2)/(3*ep) - 2*lm*ly*N*Pi^2*x^2 + 
     (40*ls*ly*N*Pi^2*x^2)/3 + (88*lx*ly*N*Pi^2*x^2)/3 - 
     (44*ly^2*N*Pi^2*x^2)/3 + (293*N^3*Pi^2*x^2)/54 - 
     (52*N^3*Pi^2*x^2)/(3*ep^2) - (397*N^3*Pi^2*x^2)/(9*ep) - 
     8*l2*N^3*Pi^2*x^2 - (34*lm*N^3*Pi^2*x^2)/3 - (20*lm*N^3*Pi^2*x^2)/
      (3*ep) + (11*lm^2*N^3*Pi^2*x^2)/3 + (398*ls*N^3*Pi^2*x^2)/9 + 
     (104*ls*N^3*Pi^2*x^2)/(3*ep) + (40*lm*ls*N^3*Pi^2*x^2)/3 - 
     (104*ls^2*N^3*Pi^2*x^2)/3 + (65*lx*N^3*Pi^2*x^2)/9 + 
     (18*lx*N^3*Pi^2*x^2)/ep + 4*lm*lx*N^3*Pi^2*x^2 - 36*ls*lx*N^3*Pi^2*x^2 + 
     (8*lx^2*N^3*Pi^2*x^2)/3 + (65*ly*N^3*Pi^2*x^2)/9 + 
     (18*ly*N^3*Pi^2*x^2)/ep + 4*lm*ly*N^3*Pi^2*x^2 - 36*ls*ly*N^3*Pi^2*x^2 - 
     (68*lx*ly*N^3*Pi^2*x^2)/3 + (8*ly^2*N^3*Pi^2*x^2)/3 - 
     (422*N^5*Pi^2*x^2)/27 + (8*N^5*Pi^2*x^2)/ep^2 + (19*N^5*Pi^2*x^2)/ep + 
     (17*lm*N^5*Pi^2*x^2)/3 + (2*lm*N^5*Pi^2*x^2)/ep - lm^2*N^5*Pi^2*x^2 - 
     (122*ls*N^5*Pi^2*x^2)/9 - (16*ls*N^5*Pi^2*x^2)/ep - 
     4*lm*ls*N^5*Pi^2*x^2 + 16*ls^2*N^5*Pi^2*x^2 - (17*lx*N^5*Pi^2*x^2)/9 - 
     (34*lx*N^5*Pi^2*x^2)/(3*ep) - 2*lm*lx*N^5*Pi^2*x^2 + 
     (68*ls*lx*N^5*Pi^2*x^2)/3 + 12*lx^2*N^5*Pi^2*x^2 - 
     (17*ly*N^5*Pi^2*x^2)/9 - (34*ly*N^5*Pi^2*x^2)/(3*ep) - 
     2*lm*ly*N^5*Pi^2*x^2 + (68*ls*ly*N^5*Pi^2*x^2)/3 - 
     (20*lx*ly*N^5*Pi^2*x^2)/3 + 12*ly^2*N^5*Pi^2*x^2 + (22*nh*Pi^2*x^2)/9 - 
     (28*lm*nh*Pi^2*x^2)/9 - (32*ls*nh*Pi^2*x^2)/9 - 
     (206*N^2*nh*Pi^2*x^2)/27 + (8*N^2*nh*Pi^2*x^2)/(9*ep) + 
     (16*lm*N^2*nh*Pi^2*x^2)/3 + (56*ls*N^2*nh*Pi^2*x^2)/9 + 
     (8*lx*N^2*nh*Pi^2*x^2)/9 + (8*ly*N^2*nh*Pi^2*x^2)/9 + 
     (140*N^4*nh*Pi^2*x^2)/27 - (8*N^4*nh*Pi^2*x^2)/(9*ep) - 
     (20*lm*N^4*nh*Pi^2*x^2)/9 - (8*ls*N^4*nh*Pi^2*x^2)/3 - 
     (8*lx*N^4*nh*Pi^2*x^2)/9 - (8*ly*N^4*nh*Pi^2*x^2)/9 + 
     (56*nl*Pi^2*x^2)/27 - (16*nl*Pi^2*x^2)/(9*ep) - (2*lm*nl*Pi^2*x^2)/3 - 
     (202*N^2*nl*Pi^2*x^2)/27 + (34*N^2*nl*Pi^2*x^2)/(9*ep) + 
     (4*lm*N^2*nl*Pi^2*x^2)/3 + (4*ls*N^2*nl*Pi^2*x^2)/9 - 
     (2*lx*N^2*nl*Pi^2*x^2)/9 - (2*ly*N^2*nl*Pi^2*x^2)/9 + 
     (146*N^4*nl*Pi^2*x^2)/27 - (2*N^4*nl*Pi^2*x^2)/ep - 
     (2*lm*N^4*nl*Pi^2*x^2)/3 - (4*ls*N^4*nl*Pi^2*x^2)/9 + 
     (2*lx*N^4*nl*Pi^2*x^2)/9 + (2*ly*N^4*nl*Pi^2*x^2)/9 - 
     (8*N*nh*nl*Pi^2*x^2)/27 + (8*N^3*nh*nl*Pi^2*x^2)/27 + 
     (53*Pi^4*x^2)/(45*N) - (107*N*Pi^4*x^2)/30 + (82*N^3*Pi^4*x^2)/45 + 
     (17*N^5*Pi^4*x^2)/30 + 4*N*s12*x^2 + 4*lm*N*s12*x^2 - 16*lx*N*s12*x^2 + 
     16*ly*N*s12*x^2 - (8*N^3*s12*x^2)/ep - 8*lm*N^3*s12*x^2 + 
     16*ls*N^3*s12*x^2 + 8*lx*N^3*s12*x^2 - 4*N^5*s12*x^2 + 
     (8*N^5*s12*x^2)/ep + 4*lm*N^5*s12*x^2 - 16*ls*N^5*s12*x^2 + 
     8*lx*N^5*s12*x^2 - 16*ly*N^5*s12*x^2 - (8*N^2*nh*s12*x^2)/3 + 
     (8*N^4*nh*s12*x^2)/3 - 36*N*s13*x^2 + 40*N^3*s13*x^2 - 4*N^5*s13*x^2 + 
     (9*z3)/(2*N^3) + (17*lm*z3)/N^3 - (ly*z3)/N^3 - (205*z3)/(3*N) - 
     (12*z3)/(ep*N) - (197*lm*z3)/(3*N) + (24*ls*z3)/N + (28*lx*z3)/N + 
     (24*ly*z3)/N + (115*N*z3)/3 + (194*N*z3)/(3*ep) + (230*lm*N*z3)/3 - 
     (388*ls*N*z3)/3 - (298*lx*N*z3)/3 - (376*ly*N*z3)/3 + (32*N^3*z3)/3 - 
     (112*N^3*z3)/ep - (73*lm*N^3*z3)/3 + 224*ls*N^3*z3 + (418*lx*N^3*z3)/3 + 
     156*ly*N^3*z3 + (89*N^5*z3)/6 + (178*N^5*z3)/(3*ep) - (11*lm*N^5*z3)/3 - 
     (356*ls*N^5*z3)/3 - 68*lx*N^5*z3 - (161*ly*N^5*z3)/3 - (584*nh*z3)/9 + 
     32*ly*nh*z3 + (56*nh*z3)/N^2 - (24*ly*nh*z3)/N^2 - (4*N^2*nh*z3)/3 - 
     20*ly*N^2*nh*z3 + (92*N^4*nh*z3)/9 + 12*ly*N^4*nh*z3 - (236*nl*z3)/3 + 
     32*ly*nl*z3 + (170*nl*z3)/(3*N^2) - (24*ly*nl*z3)/N^2 + 36*N^2*nl*z3 - 
     20*ly*N^2*nl*z3 - 14*N^4*nl*z3 + 12*ly*N^4*nl*z3 + 
     (13*z3)/(2*N^3*(-1 + x)) + (10*lm*z3)/(N^3*(-1 + x)) + 
     (6*lx*z3)/(N^3*(-1 + x)) - (5*ly*z3)/(N^3*(-1 + x)) - 
     (89*z3)/(3*N*(-1 + x)) - (9*z3)/(ep*N*(-1 + x)) - 
     (79*lm*z3)/(3*N*(-1 + x)) + (18*ls*z3)/(N*(-1 + x)) + 
     (10*lx*z3)/(N*(-1 + x)) + (2*ly*z3)/(N*(-1 + x)) - 
     (34*N*z3)/(3*(-1 + x)) + (82*N*z3)/(3*ep*(-1 + x)) + 
     (21*lm*N*z3)/(-1 + x) - (164*ls*N*z3)/(3*(-1 + x)) - 
     (128*lx*N*z3)/(3*(-1 + x)) - (104*ly*N*z3)/(3*(-1 + x)) + 
     (115*N^3*z3)/(3*(-1 + x)) - (95*N^3*z3)/(3*ep*(-1 + x)) - 
     (3*lm*N^3*z3)/(-1 + x) + (190*ls*N^3*z3)/(3*(-1 + x)) + 
     (80*lx*N^3*z3)/(3*(-1 + x)) + (166*ly*N^3*z3)/(3*(-1 + x)) - 
     (23*N^5*z3)/(6*(-1 + x)) + (40*N^5*z3)/(3*ep*(-1 + x)) - 
     (5*lm*N^5*z3)/(3*(-1 + x)) - (80*ls*N^5*z3)/(3*(-1 + x)) - 
     (53*ly*N^5*z3)/(3*(-1 + x)) - (52*nh*z3)/(9*(-1 + x)) + 
     (8*nh*z3)/(N^2*(-1 + x)) - (52*N^2*nh*z3)/(9*(-1 + x)) + 
     (32*N^4*nh*z3)/(9*(-1 + x)) - (38*nl*z3)/(3*(-1 + x)) + 
     (28*nl*z3)/(3*N^2*(-1 + x)) + (16*N^2*nl*z3)/(3*(-1 + x)) - 
     (2*N^4*nl*z3)/(-1 + x) - (15*z3)/(N^3*x) - (9*lm*z3)/(N^3*x) + 
     (2*lx*z3)/(N^3*x) + (2*ly*z3)/(N^3*x) + (31*z3)/(N*x) + 
     (7*z3)/(ep*N*x) + (79*lm*z3)/(3*N*x) - (14*ls*z3)/(N*x) - 
     (12*lx*z3)/(N*x) + (10*ly*z3)/(N*x) - (8*N*z3)/x - (88*N*z3)/(3*ep*x) - 
     (25*lm*N*z3)/x + (176*ls*N*z3)/(3*x) + (122*lx*N*z3)/(3*x) + 
     (2*ly*N*z3)/(3*x) - (17*N^3*z3)/x + (113*N^3*z3)/(3*ep*x) + 
     (7*lm*N^3*z3)/x - (226*ls*N^3*z3)/(3*x) - (160*lx*N^3*z3)/(3*x) - 
     (92*ly*N^3*z3)/(3*x) + (9*N^5*z3)/x - (46*N^5*z3)/(3*ep*x) + 
     (2*lm*N^5*z3)/(3*x) + (92*ls*N^5*z3)/(3*x) + (68*lx*N^5*z3)/(3*x) + 
     (18*ly*N^5*z3)/x - (44*nh*z3)/(9*x) - (64*ly*nh*z3)/x + 
     (48*ly*nh*z3)/(N^2*x) + (88*N^2*nh*z3)/(9*x) + (24*ly*N^2*nh*z3)/x - 
     (44*N^4*nh*z3)/(9*x) - (8*ly*N^4*nh*z3)/x + (8*nl*z3)/(3*x) - 
     (64*ly*nl*z3)/x - (2*nl*z3)/(3*N^2*x) + (48*ly*nl*z3)/(N^2*x) - 
     (10*N^2*nl*z3)/(3*x) + (24*ly*N^2*nl*z3)/x + (4*N^4*nl*z3)/(3*x) - 
     (8*ly*N^4*nl*z3)/x + (79*x*z3)/(2*N) + (33*lm*x*z3)/N + (5*ly*x*z3)/N - 
     (511*N*x*z3)/6 - (22*N*x*z3)/ep - (190*lm*N*x*z3)/3 + 44*ls*N*x*z3 + 
     16*lx*N*x*z3 + 38*ly*N*x*z3 + (223*N^3*x*z3)/2 + (250*N^3*x*z3)/(3*ep) + 
     (83*lm*N^3*x*z3)/3 - (500*ls*N^3*x*z3)/3 - (320*lx*N^3*x*z3)/3 - 
     63*ly*N^3*x*z3 - (395*N^5*x*z3)/6 - (184*N^5*x*z3)/(3*ep) + 
     (8*lm*N^5*x*z3)/3 + (368*ls*N^5*x*z3)/3 + (272*lx*N^5*x*z3)/3 + 
     20*ly*N^5*x*z3 - (32*nh*x*z3)/3 + (8*nh*x*z3)/N^2 + 
     (128*N^2*nh*x*z3)/9 + 4*ly*N^2*nh*x*z3 - (104*N^4*nh*x*z3)/9 - 
     4*ly*N^4*nh*x*z3 - 10*nl*x*z3 + (8*nl*x*z3)/N^2 - (34*N^2*nl*x*z3)/3 + 
     4*ly*N^2*nl*x*z3 + (40*N^4*nl*x*z3)/3 - 4*ly*N^4*nl*x*z3 - 
     (44*x^2*z3)/N - (32*lm*x^2*z3)/N + (196*N*x^2*z3)/3 + (20*N*x^2*z3)/ep + 
     (184*lm*N*x^2*z3)/3 - 40*ls*N*x^2*z3 + 8*lx*N*x^2*z3 - 24*ly*N*x^2*z3 - 
     (220*N^3*x^2*z3)/3 - (244*N^3*x^2*z3)/(3*ep) - (80*lm*N^3*x^2*z3)/3 + 
     (488*ls*N^3*x^2*z3)/3 + (148*lx*N^3*x^2*z3)/3 + (172*ly*N^3*x^2*z3)/3 + 
     52*N^5*x^2*z3 + (184*N^5*x^2*z3)/(3*ep) - (8*lm*N^5*x^2*z3)/3 - 
     (368*ls*N^5*x^2*z3)/3 - (172*lx*N^5*x^2*z3)/3 - (100*ly*N^5*x^2*z3)/3 - 
     (152*N^2*nh*x^2*z3)/9 + (152*N^4*nh*x^2*z3)/9 + 8*N^2*nl*x^2*z3 - 
     8*N^4*nl*x^2*z3;

